Enumerating meandric systems with large number of loops

We investigate meandric systems with a large number of loops using tools inspired by free probability. For any fixed integer $r$, we express the generating function of meandric systems on $2n$ points with $n-r$ loops in terms of a finite (the size depends on $r$) subclass of irreducible meandric systems, via the moment-cumulant formula from free probability theory. We show that the generating function, after an appropriate change of variable, is a rational function, and we bound its degree. Exact expressions for the generating functions are obtained for $r \leq 6$, as well as the asymptotic behavior of the meandric numbers for general $r$.

==> anc/LX-irred-0-0-0.txt <==
{c[0, 0, 0] -> -(X/(-1 + X))}


==> anc/LX-irred-1-0-1.txt <==
{c[0, 1, 1] -> -(X^2/(-1 + X)^3)}


==> anc/LX-irred-2-0-2.txt <==
{c[0, 2, 2] -> -((X^3*(1 + X))/(-1 + X)^5)}


==> anc/LX-irred-2-1-1.txt <==
{c[1, 1, 2] -> (-6*X^3)/(-1 + X)^5}


==> anc/LX-irred-2-2-2.txt <==
{c[2, 2, 2] -> (-2*X^4)/(-1 + X)^5}


==> anc/LX-irred-3-0-3.txt <==
{c[0, 3, 3] -> -((X^4*(1 + X*(3 + X)))/(-1 + X)^7)}


==> anc/LX-irred-3-1-2.txt <==
{c[1, 2, 3] -> (-10*X^4*(2 + X))/(-1 + X)^7}


==> anc/LX-irred-3-2-3.txt <==
{c[2, 3, 3] -> (-15*X^5)/(-1 + X)^7}


==> anc/LX-irred-3-3-4.txt <==
{c[3, 4, 3] -> (-3*X^6)/(-1 + X)^7}


==> anc/LX-irred-4-0-4.txt <==
{c[0, 4, 4] -> -((X^5*(1 + X)*(1 + X*(5 + X)))/(-1 + X)^9)}


==> anc/LX-irred-4-1-3.txt <==
{c[1, 3, 4] -> (-5*X^5*(10 + 3*X*(5 + X)))/(-1 + X)^9}


==> anc/LX-irred-4-2-2.txt <==
{c[2, 2, 4] -> (2*X^5*(-80 + X*(-49 + (-12 + X)*X)))/(-1 + X)^9}


==> anc/LX-irred-4-2-4.txt <==
{c[2, 4, 4] -> (-21*X^6*(3 + X))/(-1 + X)^9}


==> anc/LX-irred-4-3-3.txt <==
{c[3, 3, 4] -> (-4*X^6*(56 + X*(-7 + 4*X)))/(-1 + X)^9}


==> anc/LX-irred-4-3-5.txt <==
{c[3, 5, 4] -> (-28*X^7)/(-1 + X)^9}


==> anc/LX-irred-4-4-4.txt <==
{c[4, 4, 4] -> (28*(-4 + X)*X^7)/(-1 + X)^9}


==> anc/LX-irred-4-4-6.txt <==
{c[4, 6, 4] -> (-4*X^8)/(-1 + X)^9}


==> anc/LX-irred-4-5-5.txt <==
{c[5, 5, 4] -> (-20*X^8)/(-1 + X)^9}


==> anc/LX-irred-4-6-6.txt <==
{c[6, 6, 4] -> 0}


==> anc/LX-irred-5-0-5.txt <==
{c[0, 5, 5] -> -((X^6*(1 + X*(10 + X*(20 + X*(10 + X)))))/(-1 + X)^11)}


==> anc/LX-irred-5-1-4.txt <==
{c[1, 4, 5] -> (-21*X^6*(5 + X*(15 + X*(9 + X))))/(-1 + X)^11}


==> anc/LX-irred-5-2-3.txt <==
{c[2, 3, 5] -> (-4*X^6*(202 + X*(228 + X*(93 + 2*X))))/(-1 + X)^11}


==> anc/LX-irred-5-2-5.txt <==
{c[2, 5, 5] -> (-28*X^7*(7 + X*(7 + X)))/(-1 + X)^11}


==> anc/LX-irred-5-3-4.txt <==
{c[3, 4, 5] -> (X^7*(-1687 + X*(-19 + X*(-238 + 19*X))))/(-1 + X)^11}


==> anc/LX-irred-5-3-6.txt <==
{c[3, 6, 5] -> (-36*X^8*(4 + X))/(-1 + X)^11}


==> anc/LX-irred-5-4-5.txt <==
{c[4, 5, 5] -> (-3*X^8*(464 + X*(-157 + 33*X)))/(-1 + X)^11}


==> anc/LX-irred-5-4-7.txt <==
{c[4, 7, 5] -> (-45*X^9)/(-1 + X)^11}


==> anc/LX-irred-5-5-6.txt <==
{c[5, 6, 5] -> (5*X^9*(-105 + 29*X))/(-1 + X)^11}


==> anc/LX-irred-5-5-8.txt <==
{c[5, 8, 5] -> (-5*X^10)/(-1 + X)^11}


==> anc/LX-irred-5-6-7.txt <==
{c[6, 7, 5] -> (-75*X^10)/(-1 + X)^11}


==> anc/LX-irred-5-7-8.txt <==
{c[7, 8, 5] -> 0}


==> anc/LX-irred-6-0-6.txt <==
{c[0, 6, 6] -> -((X^7*(1 + X)*(1 + X*(14 + X*(36 + X*(14 + X)))))/
    (-1 + X)^13)}


==> anc/LX-irred-6-1-5.txt <==
{c[1, 5, 6] -> (-28*X^7*(7 + X*(35 + X*(42 + X*(14 + X)))))/(-1 + X)^13}


==> anc/LX-irred-6-10-10.txt <==
{c[10, 10, 6] -> 0}


==> anc/LX-irred-6-2-4.txt <==
{c[2, 4, 6] -> (-2*X^7*(1533 + X*(3071 + X*(1969 + X*(352 + 5*X)))))/
   (-1 + X)^13}


==> anc/LX-irred-6-2-6.txt <==
{c[2, 6, 6] -> (-36*X^8*(14 + X*(28 + X*(12 + X))))/(-1 + X)^13}


==> anc/LX-irred-6-3-3.txt <==
{c[3, 3, 6] -> 
  (2*X^7*(-3647 + X*(-4536 + X*(-3133 + 2*(-10 + X)*X*(9 + 4*X)))))/
   (-1 + X)^13}


==> anc/LX-irred-6-3-5.txt <==
{c[3, 5, 6] -> -((X^8*(8720 + X*(3490 + X*(1985 + 37*X))))/(-1 + X)^13)}


==> anc/LX-irred-6-3-7.txt <==
{c[3, 7, 6] -> (-45*X^9*(12 + X*(9 + X)))/(-1 + X)^13}


==> anc/LX-irred-6-4-4.txt <==
{c[4, 4, 6] -> (-2*X^8*(10463 + X*(-443 + 3*X*(1167 - 240*X + 38*X^2))))/
   (-1 + X)^13}


==> anc/LX-irred-6-4-6.txt <==
{c[4, 6, 6] -> (2*X^9*(-5157 + X*(1211 - 558*X + 40*X^2)))/(-1 + X)^13}


==> anc/LX-irred-6-4-8.txt <==
{c[4, 8, 6] -> (-55*X^10*(5 + X))/(-1 + X)^13}


==> anc/LX-irred-6-5-5.txt <==
{c[5, 5, 6] -> (2*X^9*(-12585 + X*(6585 + X*(-3091 + 496*X))))/(-1 + X)^13}


==> anc/LX-irred-6-5-7.txt <==
{c[5, 7, 6] -> (X^10*(-6145 + (2313 - 350*X)*X))/(-1 + X)^13}


==> anc/LX-irred-6-5-9.txt <==
{c[5, 9, 6] -> (-66*X^11)/(-1 + X)^13}


==> anc/LX-irred-6-6-10.txt <==
{c[6, 10, 6] -> (-6*X^12)/(-1 + X)^13}


==> anc/LX-irred-6-6-6.txt <==
{c[6, 6, 6] -> (-2*X^10*(7745 - 4380*X + 968*X^2))/(-1 + X)^13}


==> anc/LX-irred-6-6-8.txt <==
{c[6, 8, 6] -> (15*X^11*(-121 + 31*X))/(-1 + X)^13}


==> anc/LX-irred-6-7-7.txt <==
{c[7, 7, 6] -> (6*X^11*(-803 + 290*X))/(-1 + X)^13}


==> anc/LX-irred-6-7-9.txt <==
{c[7, 9, 6] -> (-210*X^12)/(-1 + X)^13}


==> anc/LX-irred-6-8-10.txt <==
{c[8, 10, 6] -> 0}


==> anc/LX-irred-6-8-8.txt <==
{c[8, 8, 6] -> (-604*X^12)/(-1 + X)^13}


==> anc/LX-irred-6-9-9.txt <==
{c[9, 9, 6] -> 0}


==> anc/MW-irred-0-0-0.txt <==
{c[0, 0, 0] -> W}


==> anc/MW-irred-1-0-1.txt <==
{c[0, 1, 1] -> -((W^2*(1 + W))/(-1 + W))}


==> anc/MW-irred-2-0-2.txt <==
{c[0, 2, 2] -> (W^3*(-1 - 3*W + 2*W^3))/(-1 + W)^3}


==> anc/MW-irred-2-1-1.txt <==
{c[1, 1, 2] -> (-2*W^3*(1 + W)*(3 + W*(-1 + (-2 + W)*W)))/(-1 + W)^3}


==> anc/MW-irred-2-2-2.txt <==
{c[2, 2, 2] -> (-2*W^4*(1 + W))/(-1 + W)}


==> anc/MW-irred-3-0-3.txt <==
{c[0, 3, 3] -> -((W^4*(1 + W)*(1 + W*(6 + 5*(-2 + W)*W^2)))/(-1 + W)^5)}


==> anc/MW-irred-3-1-2.txt <==
{c[1, 2, 3] -> 
  -((W^4*(1 + W)*(20 + W*(5 + W*(-43 + W*(16 + (-2 + W)*W*(-11 + 3*W))))))/
    (-1 + W)^5)}


==> anc/MW-irred-3-2-3.txt <==
{c[2, 3, 3] -> -((W^5*(1 + W)*(15 + W*(-3 + W*(-11 + 3*W))))/(-1 + W)^3)}


==> anc/MW-irred-3-3-4.txt <==
{c[3, 4, 3] -> (-3*W^6*(1 + W))/(-1 + W)}


==> anc/MW-irred-4-0-4.txt <==
{c[0, 4, 4] -> 
  (W^5*(1 + W)*(-1 + W*(-12 + W*(-19 + W*(34 + 7*W*(3 + 2*(-3 + W)*W))))))/
   (-1 + W)^7}


==> anc/MW-irred-4-1-3.txt <==
{c[1, 3, 4] -> 
  -((W^5*(1 + W)*(50 + 
      W*(87 + W*(-200 + W*(-79 + W*(324 + W*(-127 + W*(-124 + 
                  W*(123 - 38*W + 4*W^2)))))))))/(-1 + W)^7)}


==> anc/MW-irred-4-2-2.txt <==
{c[2, 2, 4] -> (-2*W^5*(1 + W)*
    (80 + W*(-14 + W*(-196 + W*(100 + (-2 + W)*W*(-116 + 
             W*(63 + 2*W*(19 + 5*(-4 + W)*W))))))))/(-1 + W)^7}


==> anc/MW-irred-4-2-4.txt <==
{c[2, 4, 4] -> 
  -((W^6*(1 + W)*(63 + W*(14 + W*(-122 + W*(24 + W*(59 - 30*W + 4*W^2))))))/
    (-1 + W)^5)}


==> anc/MW-irred-4-3-3.txt <==
{c[3, 3, 4] -> (-2*W^6*(1 + W)*
    (112 + W*(-91 + W*(-90 + W*(74 + W*(44 + W*(-47 + 10*W)))))))/(-1 + W)^5}


==> anc/MW-irred-4-3-5.txt <==
{c[3, 5, 4] -> (-2*W^7*(1 + W)*(14 + W*(-2 + W*(-11 + 2*W))))/(-1 + W)^3}


==> anc/MW-irred-4-4-4.txt <==
{c[4, 4, 4] -> (-4*W^7*(1 + W)*(28 + W*(-19 + 5*(-2 + W)*W)))/(-1 + W)^3}


==> anc/MW-irred-4-4-6.txt <==
{c[4, 6, 4] -> (-4*W^8*(1 + W))/(-1 + W)}


==> anc/MW-irred-4-5-5.txt <==
{c[5, 5, 4] -> (-20*W^8*(1 + W))/(-1 + W)}


==> anc/MW-irred-4-6-6.txt <==
{c[6, 6, 4] -> 0}


==> anc/MW-irred-5-0-5.txt <==
{c[0, 5, 5] -> 
  -(
    (W^6*
     (1 + W*(21 + W*(96 + W*(56 + W*(-237 + 7*W*(-15 + 2*W*(20 + 3*(-3 + W)*
                   W^2))))))))/(-1 + W)^9)}


==> anc/MW-irred-5-1-4.txt <==
{c[1, 4, 5] -> 
  -((W^6*(1 + W)*(105 + 
      W*(434 + W*(-396 + W*(-1296 + W*(1664 + W*(817 + W*(-2372 + 
                  W*(991 + W*(676 + W*(-839 + W*(348 + W*(-67 + 
                          5*W)))))))))))))/(-1 + W)^9)}


==> anc/MW-irred-5-2-3.txt <==
{c[2, 3, 5] -> 
  -((W^6*(1 + W)*(808 + 
      W*(137 + W*(-2944 + W*(806 + W*(5821 + W*(-5191 + W*(-3236 + 
                  W*(6665 + W*(-2180 + W*(-1850 + W*(1844 + 15*W*(-41 + 
                          5*W)))))))))))))/(-1 + W)^9)}


==> anc/MW-irred-5-2-5.txt <==
{c[2, 5, 5] -> 
  -((W^7*(1 + W)*(196 + 
      W*(248 + W*(-654 + W*(-265 + W*(863 + W*(-201 + (-4 + W)*W*
                 (81 + W*(-37 + 5*W)))))))))/(-1 + W)^7)}


==> anc/MW-irred-5-3-4.txt <==
{c[3, 4, 5] -> 
  -((W^7*(1 + W)*(1687 + 
      W*(-1586 + W*(-2142 + W*(2176 + W*(1977 + 2*W*(-1305 + 
                W*(-26 + W*(562 + W*(-267 + 40*W))))))))))/(-1 + W)^7)}


==> anc/MW-irred-5-3-6.txt <==
{c[3, 6, 5] -> 
  -((W^8*(1 + W)*(144 + 
      W*(27 + W*(-273 + W*(32 + W*(130 + W*(-47 + 5*W)))))))/(-1 + W)^5)}


==> anc/MW-irred-5-4-5.txt <==
{c[4, 5, 5] -> 
  -((W^8*(1 + W)*(1392 + 
      W*(-1536 + W*(-691 + W*(998 + W*(194 - 354*W + 75*W^2))))))/(-1 + W)^5)}


==> anc/MW-irred-5-4-7.txt <==
{c[4, 7, 5] -> -((W^9*(1 + W)*(45 + W*(-5 + W*(-37 + 5*W))))/(-1 + W)^3)}


==> anc/MW-irred-5-5-6.txt <==
{c[5, 6, 5] -> (-5*(-3 + W)*W^9*(1 + W)*(-35 + W*(13 + 16*W)))/(-1 + W)^3}


==> anc/MW-irred-5-5-8.txt <==
{c[5, 8, 5] -> (-5*W^10*(1 + W))/(-1 + W)}


==> anc/MW-irred-5-6-7.txt <==
{c[6, 7, 5] -> (-75*W^10*(1 + W))/(-1 + W)}


==> anc/MW-irred-5-7-8.txt <==
{c[7, 8, 5] -> 0}


==> anc/MW-irred-6-0-6.txt <==
{c[0, 6, 6] -> 
  (W^7*(1 + W)*
    (-1 + 
     W*(-30 + W*(-200 + W*(-230 + W*(705 + 2*W*(274 + 3*W*(-236 + 
                 W*(20 + 11*W*(15 + 2*(-5 + W)*W))))))))))/(-1 + W)^11}


==> anc/MW-irred-6-1-5.txt <==
{c[1, 5, 6] -> 
  -((W^7*(1 + W)*(196 + 
      W*(1456 + W*(580 + W*(-6775 + W*(1508 + W*(13799 + W*(-12672 + 
                  W*(-7002 + W*(16890 + W*(-7624 + W*(-3460 + W*(5507 + 
                          W*(-2798 + W*(745 + 2*W*(-52 + 3*W))))))))))))))))/
    (-1 + W)^11)}


==> anc/MW-irred-6-10-10.txt <==
{c[10, 10, 6] -> 0}


==> anc/MW-irred-6-2-4.txt <==
{c[2, 4, 6] -> 
  -((W^7*(1 + W)*(3066 + 
      W*(3564 + W*(-16368 + W*(-5995 + W*(50017 + W*(-22911 + 
                W*(-66244 + W*(79064 + W*(10085 + W*(-70552 + W*(41600 + 
                          W*(6995 + W*(-19626 + 5*W*(2009 - 464*W + 42*
                          W^2)))))))))))))))/(-1 + W)^11)}


==> anc/MW-irred-6-2-6.txt <==
{c[2, 6, 6] -> 
  -((W^8*(1 + W)*(504 + 
      W*(1476 + W*(-1847 + W*(-4020 + W*(4986 + W*(2656 + 
                W*(-5904 + W*(1656 + W*(1760 + W*(-1596 + W*(555 - 92*W + 
                          6*W^2))))))))))))/(-1 + W)^9)}


==> anc/MW-irred-6-3-3.txt <==
{c[3, 3, 6] -> (-2*W^7*(1 + W)*
    (3647 + W*(-1391 + W*(-12819 + 
         W*(5690 + W*(37469 + W*(-42563 + W*(-29682 + W*(76604 + 
                   W*(-22705 + W*(-47879 + W*(46309 + W*(-5132 + W*(-14695 + 
                          W*(10065 - 2800*W + 302*W^2)))))))))))))))/
   (-1 + W)^11}


==> anc/MW-irred-6-3-5.txt <==
{c[3, 5, 6] -> 
  -((W^8*(1 + W)*(8720 + 
      W*(-5290 + W*(-21595 + W*(15564 + W*(29676 + W*(-31780 + 
                W*(-14538 + W*(31944 + W*(-8820 + W*(-8882 + W*(7549 + 
                          4*W*(-557 + 60*W)))))))))))))/(-1 + W)^9)}


==> anc/MW-irred-6-3-7.txt <==
{c[3, 7, 6] -> 
  -((W^9*(1 + W)*(540 + 
      W*(535 + W*(-1702 + W*(-633 + W*(2016 + W*(-273 + W*(-738 + 
                  W*(389 - 80*W + 6*W^2)))))))))/(-1 + W)^7)}


==> anc/MW-irred-6-4-4.txt <==
{c[4, 4, 6] -> (-2*W^8*(1 + W)*(10463 + 
     W*(-16357 + W*(-6417 + W*(16534 + 
           W*(18775 + W*(-36510 + W*(856 + W*(27472 + W*(-14439 + 
                     W*(-5005 + W*(7397 + 3*W*(-898 + 115*W)))))))))))))/
   (-1 + W)^9}


==> anc/MW-irred-6-4-6.txt <==
{c[4, 6, 6] -> 
  -((W^9*(1 + W)*(10314 + 
      W*(-12189 + W*(-10646 + W*(15795 + W*(5504 + W*(-11401 + 
                W*(738 + W*(3685 + 6*W*(-277 + 37*W))))))))))/(-1 + W)^7)}


==> anc/MW-irred-6-4-8.txt <==
{c[4, 8, 6] -> 
  -((W^10*(1 + W)*(275 + 
      W*(44 + W*(-520 + W*(40 + W*(247 - 68*W + 6*W^2))))))/(-1 + W)^5)}


==> anc/MW-irred-6-5-5.txt <==
{c[5, 5, 6] -> (-6*W^9*(1 + W)*
    (4195 + W*(-7605 + 
       W*(1062 + W*(4264 + W*(380 + W*(-3722 + W*(1086 + W*(964 + 
                   W*(-631 + 107*W))))))))))/(-1 + W)^7}


==> anc/MW-irred-6-5-7.txt <==
{c[5, 7, 6] -> 
  -((W^10*(1 + W)*(6145 + 
      W*(-6738 + W*(-3436 + W*(4634 + W*(609 + 2*W*(-598 + 111*W)))))))/
    (-1 + W)^5)}


==> anc/MW-irred-6-5-9.txt <==
{c[5, 9, 6] -> (-2*W^11*(1 + W)*(33 + W*(-3 + W*(-28 + 3*W))))/(-1 + W)^3}


==> anc/MW-irred-6-6-10.txt <==
{c[6, 10, 6] -> (-6*W^12*(1 + W))/(-1 + W)}


==> anc/MW-irred-6-6-6.txt <==
{c[6, 6, 6] -> (-2*W^10*(1 + W)*
    (7745 + W*(-11664 + W*(831 + W*(4462 + W*(-253 + 3*W*(-406 + 107*W)))))))/
   (-1 + W)^5}


==> anc/MW-irred-6-6-8.txt <==
{c[6, 8, 6] -> (-5*W^11*(1 + W)*(363 + 2*W*(-117 - 70*W + 24*W^2)))/
   (-1 + W)^3}


==> anc/MW-irred-6-7-7.txt <==
{c[7, 7, 6] -> (-2*W^11*(1 + W)*(2409 + 5*W*(-417 + W*(-94 + 69*W))))/
   (-1 + W)^3}


==> anc/MW-irred-6-7-9.txt <==
{c[7, 9, 6] -> (-210*W^12*(1 + W))/(-1 + W)}


==> anc/MW-irred-6-8-10.txt <==
{c[8, 10, 6] -> 0}


==> anc/MW-irred-6-8-8.txt <==
{c[8, 8, 6] -> (-604*W^12*(1 + W))/(-1 + W)}


==> anc/MW-irred-6-9-9.txt <==
{c[9, 9, 6] -> 0}


==> anc/README.txt <==
The supplementary material contains numerical procedures used to obtain the generating functions for meandric systems on 2n points with n-r connected components. The procedures follow closely the paper "Enumerating meandric systems with large number of components" by M. Fukuda and I. Nechita. 

The file "enumerate-irreducible-meanders.c" contains a C routine which computes the number of irreducible meanders on n points. The routine takes just one input parameter, n, and generates text files called "irred-r-a-b.txt" containing the number of irreducible meanders of type (n,r,a,b). 

The Mathematica file "irred-power-series-ab.nb" uses the numbers stored in the text files "irred-r-a-b.txt" to reproduce the series I, K, and M discussed in the paper. For a given value of r (for which the number of irreducible meanders have been computed), it computes truncations of the series K and M up to order r in the variable Y, and computes also the polynomial \tilde P appearing in the main result of the paper. 

Given that the computation of the number of irreducible meanders is very time-consuming (requiring to process all the pairs of non-crossing partitions of size up to n=2r), we can compute the polynomials \tilde P up to the order r=6. 

==> anc/enumerate-irreducible-meanders.c <==
// This C routine generates all irreducible meanders of all types arising from 
// NC permutations of fixed size
// It uses the GNU scientific library http://www.gnu.org/software/gsl/
// The routine takes one input parameter, the size of permutations
// and one optional input parameter, verbose, which controls the debug output
// 0 = none ; 1 = minimal ; 2 = all

#include <stdio.h>
#include <string.h>
#include <gsl/gsl_permutation.h>
#include <gsl/gsl_sf_gamma.h>

int length(gsl_permutation* a)
// returns the length (i.e. the minimal number of transpositions which multiply to it) of a permutation
{
	return a->size -  gsl_permutation_linear_cycles(a);
}

int have0inf(gsl_permutation* a, gsl_permutation* b)
// decides if the infimum of two permutations is the identity
{
	int p = a->size;
	int ia, ja, ib, jb, qa,qb, c;
	
	gsl_permutation* ac = gsl_permutation_alloc(p);
	gsl_permutation* bc = gsl_permutation_alloc(p);
	gsl_permutation_linear_to_canonical(ac, a);
	gsl_permutation_linear_to_canonical(bc, b);
	
	ia = 0;
	ja = 1;
	while (ia<p)
	{
		while(ja<p && ac->data[ja] > ac->data[ia])
			ja++;			
		ib = 0;
		jb = 1;
		while (ib<p)
		{
			while(jb<p && bc->data[jb] > bc->data[ib])
				jb++;
				
			// we have now two cycles of a and b
		
			// check the size of the intersection
			c=0;
			for (qa=ia; qa<ja; qa++)
				for (qb = ib; qb<jb; qb++)
					if (ac->data[qa] == bc->data[qb])
						c++;
			if (c>=2) 
			{
				// if the size of the intersection is larger than 2, then the inf is not 0
				gsl_permutation_free(ac);
				gsl_permutation_free(bc);
				return 0;
			}
				
			// move to the next cycle of bc
			ib = jb;
			jb = ib+1;
		}
		
		// move to the next cycle of ac
		ia = ja;
		ja = ia+1;
	}
	gsl_permutation_free(ac);
	gsl_permutation_free(bc);
	
	return 1;
}

int main (int argc, char *argv[]) 
{

	int p = atoi(argv[1]);
	
	int verbose = 0;
	
	if (argc > 2)
		verbose = atoi(argv[2]);
		
	
	int n, i, la, la_gammainv, j, lb, r, found, lla, llb;
	
	char filename[100];
	char s[100000];
	char c;
	FILE* f;
	
	gsl_permutation* a = gsl_permutation_alloc(p);
	gsl_permutation* b = gsl_permutation_alloc(p);
	gsl_permutation* ainv = gsl_permutation_alloc(p);
	gsl_permutation* ainvb = gsl_permutation_alloc(p);
	gsl_permutation* gammainv = gsl_permutation_alloc (p);
	gsl_permutation* a_gammainv = gsl_permutation_alloc (p);
	gsl_permutation* gamma = gsl_permutation_alloc (p);
	gsl_permutation* binv = gsl_permutation_alloc(p);
	gsl_permutation* aKr = gsl_permutation_alloc(p);
	gsl_permutation* bKr = gsl_permutation_alloc(p);	
	
	int catp = gsl_sf_choose(2*p,p)/(p+1);
	
	gsl_permutation** ps = malloc(catp*sizeof(gsl_permutation*));
	
	int* x = malloc((2*p)*p*p*sizeof(int));
	for (r=0;r<2*p;r++)
		for (la=0;la<p;la++)
			for (lb=0;lb<p;lb++)
				x[r*p*p+la*p+lb]=0;
	
	

	for(i=1;i<p;i++) gammainv->data[i] = i-1;
	gammainv->data[0] = p-1;
	gsl_permutation_inverse(gamma, gammainv);	

	gsl_permutation_init (a);

	n = 0;
	
	// we generate first a list of all NC permutations
	
	do 
	{
		la = length(a);
		gsl_permutation_mul(a_gammainv, a, gammainv);
		la_gammainv = length(a_gammainv);

		if (la + la_gammainv == p-1)
		{
			// the permutation is geodesic
			ps[n] = gsl_permutation_alloc(p);
			gsl_permutation_memcpy(ps[n], a);
			n++;
		}
    }
	while (gsl_permutation_next(a) == GSL_SUCCESS);
	
	if (verbose)
		printf("%d NC partitions generated.\n", n);

	n = 0;
	for(i=0;i<catp;i++)
	{
		a = ps[i];
		la = length(a);
		gsl_permutation_inverse(ainv, a);
		gsl_permutation_mul(aKr, gamma, ainv);
		
		for(j=i+1;j<catp;j++)
		{
			b = ps[j];
			gsl_permutation_inverse(binv, b);
			gsl_permutation_mul(bKr, gamma, binv);
			
			// for all couples (a,b) of NC permutations
			
			if(have0inf(a,b))
			{
				if (have0inf(aKr,bKr))
				{
					lb = length(b);
					
					// if they have inf = 0 and sup = 1
					// they give an irreducible meander	
									
					gsl_permutation_mul(ainvb, ainv, b);
					r = length(ainvb);


					// since we are parsing each pair of permutations once,
					// we need to order the lengths
					if (la<lb)
					{
						lla = la;
						llb = lb;
					}
					else
					{
						lla = lb;
						llb = la;
					}
					
					// update the vector x, depending on the lengths
					if (lla == llb)
						x[r*p*p+lla*p+llb] = x[r*p*p+lla*p+llb] + 2;
					else
						x[r*p*p+lla*p+llb] = x[r*p*p+lla*p+llb] + 1;
					n++;
					
					if (verbose == 2)
					{
						printf("The permutations ");
						gsl_permutation_fprintf (stdout, a, "%u ");
						printf("   and   ");
						gsl_permutation_fprintf (stdout, b, "%u ");
						printf("   are irreducible with r=%d a=%d b=%d\n",r ,lla, llb);
					}
									
				}
				
			}
		}
	}

	// the case p=1 is special	
	if (p==1)
		x[0]=1;

	if (verbose)
		printf("%d irreducible meanders found.\n", n);
		
	for (r=0;r<2*p;r++)
		for (la=0;la<p;la++)
			for (lb=0;lb<p;lb++)
				if (x[r*p*p+la*p+lb]>0)
                {
					if (verbose)
						printf("r=%d la=%d lb=%d   --- %d\n", r, la, lb, x[r*p*p+la*p+lb]);
					
					// we update the information into the log files 
                    sprintf(filename, "irred-%d-%d-%d.txt", r, la, lb);
                    f = fopen(filename, "r");
                    if (f == NULL)
                    {
                    	// create the file
                    	fclose(f);
                    	f = fopen(filename, "w+");
                    	fprintf(f, "{{%d, %d}}\n", p, x[r*p*p+la*p+lb]);
                    	fclose(f);
                    }
                    else
                    {
                    	// file already exists, search for existing value {p, *}
                    	fclose(f);
                    	f = fopen(filename, "r+");
                    	fscanf(f, "%c", &c);
                    	found = 0;
                    	while (fscanf(f, "{%d, %d}, ", &i, &j)==2 && !found)
                    	{
                    		if (i==p && j==x[r*p*p+la*p+lb])
                    		{
                    			found = 1;
                    		}
                    	}
                    	if (!found)
                    	{
                    		fclose(f);
                    		f = fopen(filename, "r");
                    		fgets(s, sizeof(s), f);
                    		fclose(f);
                    		f = fopen(filename, "w");
                    		s[strlen(s)-2]='\0';
                    		fprintf(f, "%s", s);
                    		fprintf(f, ", {%d, %d}}\n", p, x[r*p*p+la*p+lb]);
                    	}
                    	fclose(f);
                    		
                    }
                }

  return 0;
}

==> anc/irred-0-0-0.txt <==
{{1, 1}}


==> anc/irred-1-0-1.txt <==
{{2, 1}}


==> anc/irred-10-0-10.txt <==
{{11, 1}}


==> anc/irred-10-1-9.txt <==
{{11, 1210}, {12, 7722}}


==> anc/irred-10-2-10.txt <==
{{12, 7722}}


==> anc/irred-10-2-8.txt <==
{{11, 136851}, {12, 916344}}


==> anc/irred-10-3-7.txt <==
{{11, 3028454}, {12, 19577061}}


==> anc/irred-10-3-9.txt <==
{{12, 916344}}


==> anc/irred-10-4-6.txt <==
{{11, 17752636}, {12, 111319236}}


==> anc/irred-10-4-8.txt <==
{{12, 19577061}}


==> anc/irred-10-5-5.txt <==
{{11, 31586346}, {12, 195903180}}


==> anc/irred-10-5-7.txt <==
{{12, 111319236}}


==> anc/irred-10-6-6.txt <==
{{12, 195903180}}


==> anc/irred-11-0-11.txt <==
{{12, 1}}


==> anc/irred-11-1-10.txt <==
{{12, 1716}}


==> anc/irred-11-2-9.txt <==
{{12, 280852}}


==> anc/irred-11-3-8.txt <==
{{12, 9255857}}


==> anc/irred-11-4-7.txt <==
{{12, 84118440}}


==> anc/irred-11-5-6.txt <==
{{12, 245538192}}


==> anc/irred-2-0-2.txt <==
{{3, 1}}


==> anc/irred-2-1-1.txt <==
{{3, 6}, {4, 2}}


==> anc/irred-2-2-2.txt <==
{{4, 2}}


==> anc/irred-3-0-3.txt <==
{{4, 1}}


==> anc/irred-3-1-2.txt <==
{{4, 20}, {5, 15}, {6, 3}}


==> anc/irred-3-2-3.txt <==
{{5, 15}, {6, 3}}


==> anc/irred-3-3-4.txt <==
{{6, 3}}


==> anc/irred-4-0-4.txt <==
{{5, 1}}


==> anc/irred-4-1-3.txt <==
{{5, 50}, {6, 63}, {7, 28}, {8, 4}}


==> anc/irred-4-2-2.txt <==
{{5, 160}, {6, 224}, {7, 112}, {8, 20}}


==> anc/irred-4-2-4.txt <==
{{6, 63}, {7, 28}, {8, 4}}


==> anc/irred-4-3-3.txt <==
{{6, 224}, {7, 126}, {8, 20}}


==> anc/irred-4-3-5.txt <==
{{7, 28}, {8, 4}}


==> anc/irred-4-4-4.txt <==
{{7, 112}, {8, 20}}


==> anc/irred-4-4-6.txt <==
{{8, 4}}


==> anc/irred-4-5-5.txt <==
{{8, 20}}


==> anc/irred-5-0-5.txt <==
{{6, 1}}


==> anc/irred-5-1-4.txt <==
{{6, 105}, {7, 196}, {8, 144}, {9, 45}, {10, 5}}


==> anc/irred-5-2-3.txt <==
{{6, 808}, {7, 1687}, {8, 1392}, {9, 525}, {10, 75}}


==> anc/irred-5-2-5.txt <==
{{7, 196}, {8, 144}, {9, 45}, {10, 5}}


==> anc/irred-5-3-4.txt <==
{{7, 1687}, {8, 1624}, {9, 594}, {10, 80}}


==> anc/irred-5-3-6.txt <==
{{8, 144}, {9, 45}, {10, 5}}


==> anc/irred-5-4-5.txt <==
{{8, 1392}, {9, 594}, {10, 75}}


==> anc/irred-5-4-7.txt <==
{{9, 45}, {10, 5}}


==> anc/irred-5-5-6.txt <==
{{9, 525}, {10, 80}}


==> anc/irred-5-5-8.txt <==
{{10, 5}}


==> anc/irred-5-6-7.txt <==
{{10, 75}}


==> anc/irred-6-0-6.txt <==
{{7, 1}}


==> anc/irred-6-1-5.txt <==
{{7, 196}, {8, 504}, {9, 540}, {10, 275}, {11, 66}, {12, 6}}


==> anc/irred-6-2-4.txt <==
{{7, 3066}, {8, 8720}, {9, 10314}, {10, 6145}, {11, 1815}, {12, 210}}


==> anc/irred-6-2-6.txt <==
{{8, 504}, {9, 540}, {10, 275}, {11, 66}, {12, 6}}


==> anc/irred-6-3-3.txt <==
{{7, 7294}, {8, 20926}, {9, 25170}, {10, 15490}, {11, 4818}, {12, 604}}


==> anc/irred-6-3-5.txt <==
{{8, 8720}, {9, 12270}, {10, 7345}, {11, 2112}, {12, 240}}


==> anc/irred-6-3-7.txt <==
{{9, 540}, {10, 275}, {11, 66}, {12, 6}}


==> anc/irred-6-4-4.txt <==
{{8, 20926}, {9, 30942}, {10, 19290}, {11, 5808}, {12, 690}}


==> anc/irred-6-4-6.txt <==
{{9, 10314}, {10, 7345}, {11, 2079}, {12, 222}}


==> anc/irred-6-4-8.txt <==
{{10, 275}, {11, 66}, {12, 6}}


==> anc/irred-6-5-5.txt <==
{{9, 25170}, {10, 19290}, {11, 5720}, {12, 642}}


==> anc/irred-6-5-7.txt <==
{{10, 6145}, {11, 2112}, {12, 222}}


==> anc/irred-6-5-9.txt <==
{{11, 66}, {12, 6}}


==> anc/irred-6-6-10.txt <==
{{12, 6}}


==> anc/irred-6-6-6.txt <==
{{10, 15490}, {11, 5808}, {12, 642}}


==> anc/irred-6-6-8.txt <==
{{11, 1815}, {12, 240}}


==> anc/irred-6-7-7.txt <==
{{11, 4818}, {12, 690}}


==> anc/irred-6-7-9.txt <==
{{12, 210}}


==> anc/irred-6-8-8.txt <==
{{12, 604}}


==> anc/irred-7-0-7.txt <==
{{8, 1}}


==> anc/irred-7-1-6.txt <==
{{8, 336}, {9, 1134}, {10, 1650}, {11, 1210}, {12, 468}}


==> anc/irred-7-2-5.txt <==
{{8, 9552}, {9, 35145}, {10, 55405}, {11, 46310}, {12, 21340}}


==> anc/irred-7-2-7.txt <==
{{9, 1134}, {10, 1650}, {11, 1210}, {12, 468}}


==> anc/irred-7-3-4.txt <==
{{8, 45588}, {9, 167724}, {10, 267810}, {11, 231561}, {12, 112947}}


==> anc/irred-7-3-6.txt <==
{{9, 35145}, {10, 66745}, {11, 57145}, {12, 26080}}


==> anc/irred-7-3-8.txt <==
{{10, 1650}, {11, 1210}, {12, 468}}


==> anc/irred-7-4-5.txt <==
{{9, 167724}, {10, 338680}, {11, 304810}, {12, 147282}}


==> anc/irred-7-4-7.txt <==
{{10, 55405}, {11, 57145}, {12, 26316}}


==> anc/irred-7-4-9.txt <==
{{11, 1210}, {12, 468}}


==> anc/irred-7-5-10.txt <==
{{12, 468}}


==> anc/irred-7-5-6.txt <==
{{10, 267810}, {11, 304810}, {12, 150108}}


==> anc/irred-7-5-8.txt <==
{{11, 46310}, {12, 26080}}


==> anc/irred-7-6-7.txt <==
{{11, 231561}, {12, 147282}}


==> anc/irred-7-6-9.txt <==
{{12, 21340}}


==> anc/irred-7-7-8.txt <==
{{12, 112947}}


==> anc/irred-8-0-8.txt <==
{{9, 1}}


==> anc/irred-8-1-7.txt <==
{{9, 540}, {10, 2310}, {11, 4356}, {12, 4290}}


==> anc/irred-8-2-6.txt <==
{{9, 25740}, {10, 118360}, {11, 237666}, {12, 261016}}


==> anc/irred-8-2-8.txt <==
{{10, 2310}, {11, 4356}, {12, 4290}}


==> anc/irred-8-3-5.txt <==
{{9, 220362}, {10, 1001030}, {11, 2017048}, {12, 2276422}}


==> anc/irred-8-3-7.txt <==
{{10, 118360}, {11, 288860}, {12, 328944}}


==> anc/irred-8-3-9.txt <==
{{11, 4356}, {12, 4290}}


==> anc/irred-8-4-10.txt <==
{{12, 4290}}


==> anc/irred-8-4-4.txt <==
{{9, 440172}, {10, 1983452}, {11, 3988644}, {12, 4526040}}


==> anc/irred-8-4-6.txt <==
{{10, 1001030}, {11, 2598156}, {12, 3107070}}


==> anc/irred-8-4-8.txt <==
{{11, 237666}, {12, 328944}}


==> anc/irred-8-5-5.txt <==
{{10, 1983452}, {11, 5213846}, {12, 6308638}}


==> anc/irred-8-5-7.txt <==
{{11, 2017048}, {12, 3107070}}


==> anc/irred-8-5-9.txt <==
{{12, 261016}}


==> anc/irred-8-6-6.txt <==
{{11, 3988644}, {12, 6308638}}


==> anc/irred-8-6-8.txt <==
{{12, 2276422}}


==> anc/irred-8-7-7.txt <==
{{12, 4526040}}


==> anc/irred-9-0-9.txt <==
{{10, 1}}


==> anc/irred-9-1-8.txt <==
{{10, 825}, {11, 4356}, {12, 10296}}


==> anc/irred-9-2-7.txt <==
{{10, 62040}, {11, 347633}, {12, 861588}}


==> anc/irred-9-2-9.txt <==
{{11, 4356}, {12, 10296}}


==> anc/irred-9-3-10.txt <==
{{12, 10296}}


==> anc/irred-9-3-6.txt <==
{{10, 879840}, {11, 4812269}, {12, 11845570}}


==> anc/irred-9-3-8.txt <==
{{11, 347633}, {12, 1054144}}


==> anc/irred-9-4-5.txt <==
{{10, 3133724}, {11, 16811762}, {12, 41005116}}


==> anc/irred-9-4-7.txt <==
{{11, 4812269}, {12, 15459891}}


==> anc/irred-9-4-9.txt <==
{{12, 861588}}


==> anc/irred-9-5-6.txt <==
{{11, 16811762}, {12, 54766008}}


==> anc/irred-9-5-8.txt <==
{{12, 11845570}}


==> anc/irred-9-6-7.txt <==
{{12, 41005116}}


==> anc/irred-power-series-ab.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    427025,      11718]
NotebookOptionsPosition[    424682,      11648]
NotebookOutlinePosition[    425036,      11664]
CellTagsIndexPosition[    424993,      11661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CompatibleRAB", "[", 
    RowBox[{"r_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"a", "-", "b"}], "]"}], ">", "r"}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "+", "b"}], "<", "r"}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", ">", 
          RowBox[{
           RowBox[{"2", "*", "r"}], "-", "2"}]}], "&&", 
         RowBox[{"r", "\[GreaterEqual]", "2"}]}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"b", ">", 
          RowBox[{
           RowBox[{"2", "*", "r"}], "-", "2"}]}], "&&", 
         RowBox[{"r", "\[GreaterEqual]", "2"}]}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"a", "-", "b"}], "]"}], "-", "r"}], ",", "2"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "==", 
          RowBox[{"Abs", "[", 
           RowBox[{"a", "-", "b"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"a", ",", "b"}], "]"}], ">", "0"}]}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "True", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IFromFile", "[", 
    RowBox[{"r_", ",", "a_", ",", "b_", ",", 
     RowBox[{"verbose_:", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "f", ",", "i", ",", "j", ",", "k", ",", "filename", ",", "q", ",", "n", 
       ",", "p", ",", "plist"}], "}"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Computes", ",", " ", 
       RowBox[{
       "from", " ", "the", " ", "text", " ", "filex", " ", "containing", " ", 
        "the", " ", "number", " ", "of", " ", "irreducible", " ", 
        "meanders"}], ",", " ", 
       RowBox[{"the", " ", "I", " ", "series"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SetDirectory", "[", 
       RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "0"}], ",", 
        RowBox[{"k", "\[LessEqual]", "r"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "0"}], ",", 
           RowBox[{"i", "\[LessEqual]", "a"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "i"}], ",", 
              RowBox[{"j", "\[LessEqual]", "b"}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"filename", "=", 
                RowBox[{
                 RowBox[{"StringForm", "[", 
                  RowBox[{"\"\<irred-``-``-``.txt\>\"", ",", "k", ",", 
                   RowBox[{"Min", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"Max", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], "//", 
                 "ToString"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{"\"\<Filename: \>\"", ",", "filename"}], "]"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"FileExistsQ", "[", "filename", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"plist", "=", 
                   RowBox[{"Get", "[", "filename", "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<Data: \>\"", ",", "plist"}], "]"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"q", "=", "1"}], ",", 
                    RowBox[{"q", "\[LessEqual]", 
                    RowBox[{"Length", "[", "plist", "]"}]}], ",", 
                    RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"p", "=", 
                    RowBox[{"plist", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"n", "=", 
                    RowBox[{"plist", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "2"}], "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"f", "+=", 
                    RowBox[{"n", "*", 
                    RowBox[{"X", "^", "p"}], "*", 
                    RowBox[{"Y", "^", "k"}], "*", 
                    RowBox[{"A", "^", "i"}], "*", 
                    RowBox[{"B", "^", "j"}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "<", "j"}], ",", " ", 
                    RowBox[{"f", "+=", 
                    RowBox[{"n", "*", 
                    RowBox[{"X", "^", "p"}], "*", 
                    RowBox[{"Y", "^", "k"}], "*", 
                    RowBox[{"A", "^", "j"}], "*", 
                    RowBox[{"B", "^", "i"}]}]}]}], "]"}], ";"}]}], 
                   "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
             "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Simplify", "[", "f", "]"}]}]}], "\[IndentingNewLine]", "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{
    "f_", ",", "rmax_", ",", "amax_", ",", "bmax_", ",", "prefix_", ",", 
     RowBox[{"verbose_:", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "g", ",", "r", ",", "a", ",", "b", ",", "filename", ",", "eqs", ",", 
       "curSol", ",", "sc", ",", "css", ",", "ff", ",", "goodSol", ",", "i", 
       ",", "gg", ",", "rr", ",", "aa", ",", "bb"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SetDirectory", "[", 
       RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"g", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "0"}], ",", 
        RowBox[{"r", "\[LessEqual]", "rmax"}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"a", "=", "0"}], ",", 
          RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
          RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"b", "=", "0"}], ",", 
            RowBox[{"b", "\[LessEqual]", "bmax"}], ",", 
            RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"CompatibleRAB", "[", 
               RowBox[{"r", ",", "a", ",", "b"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"g", "=", 
                RowBox[{"g", "+", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", "r"}], "]"}], "*", 
                  RowBox[{"A", "^", "a"}], "*", 
                  RowBox[{"B", "^", "b"}], "*", 
                  RowBox[{"Y", "^", "r"}]}]}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"verbose", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<g=\>\"", ",", "g"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "0"}], ",", 
        RowBox[{"r", "\[LessEqual]", "rmax"}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"a", "=", "0"}], ",", 
          RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
          RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"b", "=", "a"}], ",", 
            RowBox[{"b", "\[LessEqual]", "bmax"}], ",", 
            RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"CompatibleRAB", "[", 
               RowBox[{"r", ",", "a", ",", "b"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Compatible triple found --- r=\>\"", ",", "r", ",", 
                   "\"\< a=\>\"", ",", "a", ",", "\"\< b=\>\"", ",", "b"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"filename", "=", 
                RowBox[{
                 RowBox[{"StringForm", "[", 
                  RowBox[{
                   RowBox[{"prefix", "<>", "\"\<``-``-``.txt\>\""}], ",", "r",
                    ",", 
                   RowBox[{"Min", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", 
                   RowBox[{"Max", "[", 
                    RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "//", 
                 "ToString"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Trying to read from file \>\"", ",", "filename"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"FileExistsQ", "[", "filename", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{
                   "the", " ", "coefficient", " ", "was", " ", "computed"}], 
                   ",", " ", 
                   RowBox[{
                   "get", " ", "if", " ", "from", " ", "the", " ", "file"}]}],
                   " ", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{
                    "Print", "[", "\"\<File exists, reading solution\>\"", 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"Get", "[", "filename", "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{"Updating", " ", "g"}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"g", "=", 
                   RowBox[{"g", "/.", "curSol"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"b", ">", "a"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"css", "=", 
                    RowBox[{"curSol", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}], "\[Rule]", 
                    RowBox[{"c", "[", 
                    RowBox[{"b", ",", "a", ",", "r"}], "]"}]}], "}"}]}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"g", "=", 
                    RowBox[{"g", "/.", "css"}]}], ";"}]}], 
                   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]",
                  ",", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{
                   "if", " ", "the", " ", "coefficient", " ", "was", " ", 
                    "not", " ", "computed"}], ",", " ", 
                   RowBox[{"do", " ", "it", " ", "now"}]}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{
                    "Print", "[", 
                    "\"\<File does not exist, computing solution\>\"", 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "preparing", " ", "the", " ", "equation", " ", "to", " ", 
                    "solve", " ", "for", " ", "the", " ", "current", " ", 
                    "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"gg", "=", "g"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"rr", "=", "0"}], ",", 
                    RowBox[{"rr", "\[LessEqual]", "rmax"}], ",", 
                    RowBox[{"rr", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"aa", "=", "0"}], ",", 
                    RowBox[{"aa", "\[LessEqual]", "amax"}], ",", 
                    RowBox[{"aa", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"bb", "=", "aa"}], ",", 
                    RowBox[{"bb", "\[LessEqual]", "bmax"}], ",", 
                    RowBox[{"bb", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rr", ">", "r"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "\[Equal]", "r"}], "&&", 
                    RowBox[{"aa", ">", "a"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "\[Equal]", "r"}], "&&", 
                    RowBox[{"aa", "\[Equal]", "a"}], "&&", 
                    RowBox[{"bb", ">", "b"}]}], ")"}]}], ",", 
                    RowBox[{"gg", "=", 
                    RowBox[{"gg", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"aa", ",", "bb", ",", "rr"}], "]"}], "\[Rule]", 
                    "0"}], "}"}]}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
                     "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<Begin... Expand with gg=\>\"", ",", "gg"}], 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"ff", "=", 
                   RowBox[{"f", "/.", 
                    RowBox[{"{", 
                    RowBox[{"X", "\[Rule]", 
                    RowBox[{"X", "+", 
                    RowBox[{"X", "*", "gg"}]}]}], "}"}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", "\"\<end Expand\>\"", "]"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"eqs", "=", 
                   RowBox[{"ff", "-", "gg"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<eqs=\>\"", ",", "eqs"}], "]"}]}], "]"}], 
                    ";"}], "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"sc", "=", 
                   RowBox[{"SeriesCoefficient", "[", 
                    RowBox[{"eqs", ",", 
                    RowBox[{"{", 
                    RowBox[{"Y", ",", "0", ",", "r"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"B", ",", "0", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"A", ",", "0", ",", "a"}], "}"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<sc=\>\"", ",", "sc"}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Coefficient r=\>\"", ",", "r", ",", "\"\< a=\>\"", 
                    ",", "a", ",", "\"\< b=\>\"", ",", "b", ",", 
                    "\"\<  computed.\>\""}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"0", "\[Equal]", "sc"}], ",", 
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<solutions found: \>\"", ",", "curSol"}], 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{
                    "we", " ", "need", " ", "to", " ", "find", " ", "the", 
                    " ", "right", " ", "solution"}], " ", "-", " ", 
                    RowBox[{
                    "this", " ", "is", " ", "the", " ", "one", " ", 
                    "starting", " ", "with", " ", "W"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"goodSol", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"i", "=", "1"}], ",", 
                    RowBox[{"i", "\[LessEqual]", 
                    RowBox[{"Length", "[", "curSol", "]"}]}], ",", 
                    RowBox[{"i", "++"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Limit", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}], "/.", 
                    RowBox[{"curSol", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
                    RowBox[{"X", "\[Rule]", "0"}]}], "]"}], "\[Equal]", "0"}],
                     ",", 
                    RowBox[{"goodSol", "=", "i"}]}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Equation solved, correct solution is \>\"", ",", 
                    "goodSol"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"FullSimplify", "[", 
                    RowBox[{
                    RowBox[{"curSol", "[", 
                    RowBox[{"[", "goodSol", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"X", ">", "0"}], "&&", 
                    RowBox[{"X", "<", 
                    RowBox[{"1", "/", "4"}]}]}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "write", " ", "the", " ", "coefficient", " ", "in", " ", 
                    "the", " ", "file"}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"Put", "[", 
                   RowBox[{"curSol", ",", "filename"}], "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{"\"\<We have solution: \>\"", ",", "curSol"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"g", "=", 
                RowBox[{"g", "/.", "curSol"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"b", ">", "a"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"css", "=", 
                   RowBox[{"curSol", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}], "\[Rule]", 
                    RowBox[{"c", "[", 
                    RowBox[{"b", ",", "a", ",", "r"}], "]"}]}], "}"}]}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", "css", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"g", "=", 
                   RowBox[{"g", "/.", "css"}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", "\"\<End stuff\>\"", "]"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Collect", "[", 
       RowBox[{"g", ",", 
        RowBox[{"{", 
         RowBox[{"Y", ",", "A", ",", "B"}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{
    "f_", ",", "rmax_", ",", "amax_", ",", "bmax_", ",", "prefix_", ",", 
     RowBox[{"verbose_:", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "g", ",", "r", ",", "a", ",", "b", ",", "filename", ",", "eqs", ",", 
       "curSol", ",", "sc", ",", "css", ",", "ff", ",", "goodSol", ",", "i", 
       ",", "j", ",", "k", ",", "toExpand", ",", "gg", ",", "rr", ",", "aa", 
       ",", "bb"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SetDirectory", "[", 
       RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"g", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "0"}], ",", 
        RowBox[{"r", "\[LessEqual]", "rmax"}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"a", "=", "0"}], ",", 
          RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
          RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"b", "=", "0"}], ",", 
            RowBox[{"b", "\[LessEqual]", "bmax"}], ",", 
            RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"CompatibleRAB", "[", 
               RowBox[{"r", ",", "a", ",", "b"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"g", "=", 
                RowBox[{"g", "+", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", "r"}], "]"}], "*", 
                  RowBox[{"A", "^", "a"}], "*", 
                  RowBox[{"B", "^", "b"}], "*", 
                  RowBox[{"Y", "^", "r"}]}]}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"verbose", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<g=\>\"", ",", "g"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "0"}], ",", 
        RowBox[{"r", "\[LessEqual]", "rmax"}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"a", "=", "0"}], ",", 
          RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
          RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"b", "=", "a"}], ",", 
            RowBox[{"b", "\[LessEqual]", "bmax"}], ",", 
            RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"CompatibleRAB", "[", 
               RowBox[{"r", ",", "a", ",", "b"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Compatible triple found --- r=\>\"", ",", "r", ",", 
                   "\"\< a=\>\"", ",", "a", ",", "\"\< b=\>\"", ",", "b"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"filename", "=", 
                RowBox[{
                 RowBox[{"StringForm", "[", 
                  RowBox[{
                   RowBox[{"prefix", "<>", "\"\<``-``-``.txt\>\""}], ",", "r",
                    ",", 
                   RowBox[{"Min", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", 
                   RowBox[{"Max", "[", 
                    RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "//", 
                 "ToString"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<Trying to read from file \>\"", ",", "filename"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"FileExistsQ", "[", "filename", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{
                   "the", " ", "coefficient", " ", "was", " ", "computed"}], 
                   ",", " ", 
                   RowBox[{
                   "get", " ", "if", " ", "from", " ", "the", " ", "file"}]}],
                   " ", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{
                    "Print", "[", "\"\<File exists, reading solution\>\"", 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"Get", "[", "filename", "]"}]}], ";"}], 
                 "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{
                   "if", " ", "the", " ", "coefficient", " ", "was", " ", 
                    "not", " ", "computed"}], ",", " ", 
                   RowBox[{"do", " ", "it", " ", "now"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{
                    "Print", "[", 
                    "\"\<File does not exist, computing solution\>\"", 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "preparing", " ", "the", " ", "equation", " ", "to", " ", 
                    "solve", " ", "for", " ", "the", " ", "current", " ", 
                    "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"gg", "=", "g"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"rr", "=", "0"}], ",", 
                    RowBox[{"rr", "\[LessEqual]", "rmax"}], ",", 
                    RowBox[{"rr", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"aa", "=", "0"}], ",", 
                    RowBox[{"aa", "\[LessEqual]", "amax"}], ",", 
                    RowBox[{"aa", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"bb", "=", "aa"}], ",", 
                    RowBox[{"bb", "\[LessEqual]", "bmax"}], ",", 
                    RowBox[{"bb", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rr", ">", "r"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "\[Equal]", "r"}], "&&", 
                    RowBox[{"aa", ">", "a"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "\[Equal]", "r"}], "&&", 
                    RowBox[{"aa", "\[Equal]", "a"}], "&&", 
                    RowBox[{"bb", ">", "b"}]}], ")"}]}], ",", 
                    RowBox[{"gg", "=", 
                    RowBox[{"gg", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"aa", ",", "bb", ",", "rr"}], "]"}], "\[Rule]", 
                    "0"}], "}"}]}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
                     "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<Begin... Expand with gg=\>\"", ",", "gg"}], 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"ff", "=", 
                   RowBox[{"f", "/.", 
                    RowBox[{"{", 
                    RowBox[{"X", "\[Rule]", 
                    RowBox[{
                    RowBox[{"W", "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "W"}], ")"}], "^", "2"}]}], "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "gg"}], ")"}]}]}], "}"}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"eqs", "=", 
                   RowBox[{"ff", "-", "gg"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{"verbose", ",", 
                    RowBox[{
                    "Print", "[", "\"\<Simplifying toExpand...\>\"", "]"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"toExpand", "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"toExpand", ",", 
                    RowBox[{
                    RowBox[{"W", ">", "0"}], "&&", 
                    RowBox[{"W", "<", "1"}]}]}], "]"}]}], ";"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"sc", "=", 
                   RowBox[{"SeriesCoefficient", "[", 
                    RowBox[{"eqs", ",", 
                    RowBox[{"{", 
                    RowBox[{"Y", ",", "0", ",", "r"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"B", ",", "0", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"A", ",", "0", ",", "a"}], "}"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", "\"\<...done!\>\"", "]"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", "sc", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Coefficient r=\>\"", ",", "r", ",", "\"\< a=\>\"", 
                    ",", "a", ",", "\"\< b=\>\"", ",", "b", ",", 
                    "\"\<  computed.\>\""}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"0", "\[Equal]", "sc"}], ",", 
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<solutions found: \>\"", ",", "curSol"}], 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{
                    "we", " ", "need", " ", "to", " ", "find", " ", "the", 
                    " ", "right", " ", "solution"}], " ", "-", " ", 
                    RowBox[{
                    "this", " ", "is", " ", "the", " ", "one", " ", 
                    "starting", " ", "with", " ", "W"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"goodSol", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"For", "[", 
                   RowBox[{
                    RowBox[{"i", "=", "1"}], ",", 
                    RowBox[{"i", "\[LessEqual]", 
                    RowBox[{"Length", "[", "curSol", "]"}]}], ",", 
                    RowBox[{"i", "++"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Limit", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}], "/.", 
                    RowBox[{"curSol", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
                    RowBox[{"W", "\[Rule]", "0"}]}], "]"}], "\[Equal]", "0"}],
                     ",", 
                    RowBox[{"goodSol", "=", "i"}]}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Equation solved, correct solution is \>\"", ",", 
                    "goodSol"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"curSol", "=", 
                   RowBox[{"FullSimplify", "[", 
                    RowBox[{
                    RowBox[{"curSol", "[", 
                    RowBox[{"[", "goodSol", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"W", ">", "0"}], "&&", 
                    RowBox[{"W", "<", "1"}]}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "write", " ", "the", " ", "coefficient", " ", "in", " ", 
                    "the", " ", "file"}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"Put", "[", 
                   RowBox[{"curSol", ",", "filename"}], "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"verbose", ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{"\"\<We have solution: \>\"", ",", "curSol"}], 
                  "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"g", "=", 
                RowBox[{"g", "/.", "curSol"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"b", ">", "a"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"css", "=", 
                   RowBox[{"curSol", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"a", ",", "b", ",", "r"}], "]"}], "\[Rule]", 
                    RowBox[{"c", "[", 
                    RowBox[{"b", ",", "a", ",", "r"}], "]"}]}], "}"}]}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"verbose", ",", 
                    RowBox[{"Print", "[", "css", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"g", "=", 
                   RowBox[{"g", "/.", "css"}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Collect", "[", 
       RowBox[{"g", ",", 
        RowBox[{"{", 
         RowBox[{"Y", ",", "A", ",", "B"}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.668575249531248*^9, 3.6685753882751837`*^9}, {
   3.6685754308006163`*^9, 3.668575491996116*^9}, {3.668575693308631*^9, 
   3.6685757048882933`*^9}, {3.6685758390489664`*^9, 
   3.6685759026886063`*^9}, {3.6685759641261206`*^9, 
   3.6685759727106113`*^9}, {3.668576040746503*^9, 3.6685761470785847`*^9}, {
   3.6685761921931653`*^9, 3.6685762098491755`*^9}, {3.6685762548447485`*^9, 
   3.668576318474388*^9}, {3.668576378136801*^9, 3.6685764419914527`*^9}, {
   3.668576482450767*^9, 3.668576752821231*^9}, {3.668576808628423*^9, 
   3.668576883130685*^9}, {3.6685769439161615`*^9, 3.668576967870531*^9}, {
   3.6685770717404723`*^9, 3.668577150093954*^9}, {3.6685772484975824`*^9, 
   3.668577273608019*^9}, {3.6685773274911003`*^9, 3.6685773625801077`*^9}, {
   3.6685774151061115`*^9, 3.668577427852841*^9}, {3.668577478260724*^9, 
   3.668577487197235*^9}, {3.6685775561771803`*^9, 3.6685775704609976`*^9}, {
   3.6685776054379983`*^9, 3.6685776055660057`*^9}, {3.6685776676815586`*^9, 
   3.668577702467548*^9}, {3.668577744730965*^9, 3.6685778299508395`*^9}, {
   3.668577953825925*^9, 3.6685779637154903`*^9}, {3.668578025736038*^9, 
   3.668578038410763*^9}, {3.668578162282848*^9, 3.6685781861132107`*^9}, {
   3.668578227419574*^9, 3.668578244076526*^9}, {3.6685784538255234`*^9, 
   3.6685784970529957`*^9}, {3.668578573863389*^9, 3.668578576182522*^9}, {
   3.6685786156377783`*^9, 3.668578619219983*^9}, {3.6685889209322076`*^9, 
   3.668588955671194*^9}, {3.668589338496091*^9, 3.6685893574601755`*^9}, {
   3.6685894515035543`*^9, 3.668589643524537*^9}, {3.668590374436343*^9, 
   3.668590434682789*^9}, {3.6685906534193*^9, 3.668590666287036*^9}, {
   3.66859075605317*^9, 3.6685907564781947`*^9}, 3.6685908049569674`*^9, 
   3.6685909097389607`*^9, {3.6686129013268075`*^9, 3.6686129143865547`*^9}, {
   3.6822397913456697`*^9, 3.6822397916328173`*^9}, {3.682240557836705*^9, 
   3.682240571424548*^9}, {3.682240626496076*^9, 3.682240634714635*^9}, {
   3.682240674337399*^9, 3.682240688866094*^9}, 3.682240821561884*^9, {
   3.682240881264648*^9, 3.6822409179378653`*^9}, {3.682241041237071*^9, 
   3.682241042709206*^9}, {3.6822412955670967`*^9, 3.682241328965583*^9}, 
   3.682241391225152*^9, {3.68224179662584*^9, 3.6822417979286346`*^9}, {
   3.682242109876719*^9, 3.682242129087641*^9}, {3.682242162576956*^9, 
   3.682242164407621*^9}, {3.682242324783083*^9, 3.6822423272230787`*^9}, 
   3.682242361719019*^9, {3.682242441946247*^9, 3.68224244658694*^9}, {
   3.682242554266852*^9, 3.6822425560951223`*^9}, {3.682243064099072*^9, 
   3.682243091794304*^9}, {3.682243143611804*^9, 3.682243151364595*^9}, {
   3.682243338109767*^9, 3.682243342081197*^9}, {3.6822434264887953`*^9, 
   3.682243492244729*^9}, {3.682243530513726*^9, 3.682243792172414*^9}, {
   3.682243855561413*^9, 3.682243895029038*^9}, {3.682243938535372*^9, 
   3.682243942947371*^9}, {3.682243985960177*^9, 3.682243988853367*^9}, {
   3.682244101647222*^9, 3.682244120400662*^9}, {3.6822441730331793`*^9, 
   3.682244176976184*^9}, {3.6822443192420607`*^9, 3.6822443278350487`*^9}, {
   3.682244420526395*^9, 3.682244423268691*^9}, {3.682244568745336*^9, 
   3.682244595747117*^9}, {3.682244644850689*^9, 3.682244650055225*^9}, {
   3.682244823981373*^9, 3.6822448303690243`*^9}, {3.682244888725624*^9, 
   3.6822449128162413`*^9}, {3.6822450117625027`*^9, 
   3.6822450502855062`*^9}, {3.682245303670033*^9, 3.682245330175745*^9}, {
   3.682245395138583*^9, 3.6822454123415956`*^9}, {3.682245463268015*^9, 
   3.682245466246202*^9}, {3.6822455056135397`*^9, 3.68224550976416*^9}, {
   3.682245556234461*^9, 3.682245608854476*^9}, {3.682245914280058*^9, 
   3.682245916841577*^9}, {3.682245976861804*^9, 3.68224598087652*^9}, {
   3.682246383119404*^9, 3.682246417159225*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"mw", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "\[Rule]", "1"}], ",", 
       RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.6685891043186965`*^9, 3.668589132111286*^9}, {
   3.6685891755117683`*^9, 3.668589176023798*^9}, {3.66859045742809*^9, 
   3.668590519167621*^9}, {3.68223993858013*^9, 3.682239958450007*^9}, {
   3.682240134781967*^9, 3.682240137291604*^9}, {3.682240188996484*^9, 
   3.6822402761691513`*^9}, {3.682240336887836*^9, 3.682240337023406*^9}, {
   3.6822421509919567`*^9, 3.682242176678896*^9}, {3.6822424529460173`*^9, 
   3.68224245370615*^9}, {3.6822438087739887`*^9, 3.682243815455263*^9}, {
   3.682243949808835*^9, 3.682243949958692*^9}, 3.682243992887525*^9, {
   3.682246354774527*^9, 3.6822463593860493`*^9}}],

Cell[BoxData["X"], "Output",
 CellChangeTimes->{
  3.6685891324533057`*^9, 3.6685891763108144`*^9, 3.6685896586444025`*^9, {
   3.6685904608302846`*^9, 3.6685904722969403`*^9}, 3.6685905258320026`*^9, 
   3.6685906746555147`*^9, 3.6685907645676575`*^9, 3.6685908088751917`*^9, 
   3.6685909154892893`*^9, 3.668612684643414*^9, 3.668612921677972*^9, 
   3.668612953788808*^9, 3.68223981252357*^9, 3.682239903028612*^9, 
   3.682239961983735*^9, 3.682240021737164*^9, 3.682240172453635*^9, {
   3.682240229456728*^9, 3.682240276578113*^9}, {3.682240324904211*^9, 
   3.6822403378199673`*^9}, 3.682240404395279*^9, 3.682240717160623*^9, 
   3.682240830271544*^9, 3.682240924487774*^9, 3.6822410452987623`*^9, 
   3.6822413338551292`*^9, 3.682241393524996*^9, 3.682241992776148*^9, {
   3.6822421434363413`*^9, 3.6822421771897497`*^9}, 3.682242329320022*^9, {
   3.682242367290411*^9, 3.682242382588175*^9}, 3.682242462803525*^9, 
   3.682242573367749*^9, {3.6822438092794857`*^9, 3.682243828782699*^9}, {
   3.682243919066165*^9, 3.6822439504025087`*^9}, 3.682243993625869*^9, 
   3.682244122084631*^9, 3.682244179962249*^9, 3.6822444532897787`*^9, 
   3.682244684506818*^9, 3.68224477156503*^9, 3.682244926195387*^9, 
   3.682245090025072*^9, 3.6822456255364*^9, 3.682245923802373*^9, 
   3.682245982794568*^9, 3.6822464307953053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00641900000000000022642998587230067642`3.8280672889639016", ",", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "X"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6685891324533057`*^9, 3.6685891763108144`*^9, 3.6685896586444025`*^9, {
   3.6685904608302846`*^9, 3.6685904722969403`*^9}, 3.6685905258320026`*^9, 
   3.6685906746555147`*^9, 3.6685907645676575`*^9, 3.6685908088751917`*^9, 
   3.6685909154892893`*^9, 3.668612684643414*^9, 3.668612921677972*^9, 
   3.668612953788808*^9, 3.68223981252357*^9, 3.682239903028612*^9, 
   3.682239961983735*^9, 3.682240021737164*^9, 3.682240172453635*^9, {
   3.682240229456728*^9, 3.682240276578113*^9}, {3.682240324904211*^9, 
   3.6822403378199673`*^9}, 3.682240404395279*^9, 3.682240717160623*^9, 
   3.682240830271544*^9, 3.682240924487774*^9, 3.6822410452987623`*^9, 
   3.6822413338551292`*^9, 3.682241393524996*^9, 3.682241992776148*^9, {
   3.6822421434363413`*^9, 3.6822421771897497`*^9}, 3.682242329320022*^9, {
   3.682242367290411*^9, 3.682242382588175*^9}, 3.682242462803525*^9, 
   3.682242573367749*^9, {3.6822438092794857`*^9, 3.682243828782699*^9}, {
   3.682243919066165*^9, 3.6822439504025087`*^9}, 3.682243993625869*^9, 
   3.682244122084631*^9, 3.682244179962249*^9, 3.6822444532897787`*^9, 
   3.682244684506818*^9, 3.68224477156503*^9, 3.682244926195387*^9, 
   3.682245090025072*^9, 3.6822456255364*^9, 3.682245923802373*^9, 
   3.682245982794568*^9, 3.6822464308277607`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01496199999999999960542673704821936553`4.1955895636869585", ",", "W"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6685891324533057`*^9, 3.6685891763108144`*^9, 3.6685896586444025`*^9, {
   3.6685904608302846`*^9, 3.6685904722969403`*^9}, 3.6685905258320026`*^9, 
   3.6685906746555147`*^9, 3.6685907645676575`*^9, 3.6685908088751917`*^9, 
   3.6685909154892893`*^9, 3.668612684643414*^9, 3.668612921677972*^9, 
   3.668612953788808*^9, 3.68223981252357*^9, 3.682239903028612*^9, 
   3.682239961983735*^9, 3.682240021737164*^9, 3.682240172453635*^9, {
   3.682240229456728*^9, 3.682240276578113*^9}, {3.682240324904211*^9, 
   3.6822403378199673`*^9}, 3.682240404395279*^9, 3.682240717160623*^9, 
   3.682240830271544*^9, 3.682240924487774*^9, 3.6822410452987623`*^9, 
   3.6822413338551292`*^9, 3.682241393524996*^9, 3.682241992776148*^9, {
   3.6822421434363413`*^9, 3.6822421771897497`*^9}, 3.682242329320022*^9, {
   3.682242367290411*^9, 3.682242382588175*^9}, 3.682242462803525*^9, 
   3.682242573367749*^9, {3.6822438092794857`*^9, 3.682243828782699*^9}, {
   3.682243919066165*^9, 3.6822439504025087`*^9}, 3.682243993625869*^9, 
   3.682244122084631*^9, 3.682244179962249*^9, 3.6822444532897787`*^9, 
   3.682244684506818*^9, 3.68224477156503*^9, 3.682244926195387*^9, 
   3.682245090025072*^9, 3.6822456255364*^9, 3.682245923802373*^9, 
   3.682245982794568*^9, 3.6822464308871393`*^9}],

Cell[BoxData["W"], "Output",
 CellChangeTimes->{
  3.6685891324533057`*^9, 3.6685891763108144`*^9, 3.6685896586444025`*^9, {
   3.6685904608302846`*^9, 3.6685904722969403`*^9}, 3.6685905258320026`*^9, 
   3.6685906746555147`*^9, 3.6685907645676575`*^9, 3.6685908088751917`*^9, 
   3.6685909154892893`*^9, 3.668612684643414*^9, 3.668612921677972*^9, 
   3.668612953788808*^9, 3.68223981252357*^9, 3.682239903028612*^9, 
   3.682239961983735*^9, 3.682240021737164*^9, 3.682240172453635*^9, {
   3.682240229456728*^9, 3.682240276578113*^9}, {3.682240324904211*^9, 
   3.6822403378199673`*^9}, 3.682240404395279*^9, 3.682240717160623*^9, 
   3.682240830271544*^9, 3.682240924487774*^9, 3.6822410452987623`*^9, 
   3.6822413338551292`*^9, 3.682241393524996*^9, 3.682241992776148*^9, {
   3.6822421434363413`*^9, 3.6822421771897497`*^9}, 3.682242329320022*^9, {
   3.682242367290411*^9, 3.682242382588175*^9}, 3.682242462803525*^9, 
   3.682242573367749*^9, {3.6822438092794857`*^9, 3.682243828782699*^9}, {
   3.682243919066165*^9, 3.6822439504025087`*^9}, 3.682243993625869*^9, 
   3.682244122084631*^9, 3.682244179962249*^9, 3.6822444532897787`*^9, 
   3.682244684506818*^9, 3.68224477156503*^9, 3.682244926195387*^9, 
   3.682245090025072*^9, 3.6822456255364*^9, 3.682245923802373*^9, 
   3.682245982794568*^9, 3.6822464308899727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"scw", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "W"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "W"}], ")"}], "*", 
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6685891843752756`*^9, 3.6685891844312787`*^9}, {
   3.6685904758531437`*^9, 3.6685904818164845`*^9}, {3.668590531296315*^9, 
   3.668590532748398*^9}, {3.682240346119843*^9, 3.682240348181278*^9}, {
   3.682240721650671*^9, 3.6822407224263763`*^9}, {3.682241611099202*^9, 
   3.682241612962935*^9}, 3.6822439541921062`*^9, 3.6822439970324802`*^9, {
   3.682244497574636*^9, 3.682244498232366*^9}, {3.6822446933923903`*^9, 
   3.682244693534601*^9}, 3.682246449136993*^9}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}]}]], "Output",
 CellChangeTimes->{
  3.6685891848793044`*^9, 3.6685896627116346`*^9, 3.6685905335454435`*^9, 
   3.6685906775296793`*^9, 3.668590768894905*^9, 3.6685908106762943`*^9, 
   3.6685909175264063`*^9, 3.668612686223504*^9, 3.668612924692144*^9, 
   3.6686129550178785`*^9, 3.682239816581559*^9, 3.682240349069097*^9, 
   3.6822404057484303`*^9, 3.6822407228897943`*^9, 3.6822408330457*^9, 
   3.682240926299509*^9, 3.6822410460987463`*^9, 3.682241236318433*^9, 
   3.6822413361027727`*^9, 3.682241394522914*^9, 3.682241613344737*^9, 
   3.682241994520059*^9, 3.6822421782709*^9, 3.682242330653481*^9, 
   3.682242385034499*^9, 3.68224246493487*^9, 3.682242575053226*^9, 
   3.68224395443826*^9, 3.682243997476839*^9, 3.682244122760812*^9, 
   3.682244180555175*^9, 3.682244455232689*^9, 3.682244498609179*^9, {
   3.682244685759883*^9, 3.682244693981758*^9}, 3.6822447725122128`*^9, 
   3.682244927797365*^9, 3.682245091345367*^9, 3.6822456283031397`*^9, 
   3.682245927938219*^9, 3.682245983870304*^9, 3.682246452133524*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01059099999999999972000175318953552051`4.045536881317068", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", 
     "Y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6685891848793044`*^9, 3.6685896627116346`*^9, 3.6685905335454435`*^9, 
   3.6685906775296793`*^9, 3.668590768894905*^9, 3.6685908106762943`*^9, 
   3.6685909175264063`*^9, 3.668612686223504*^9, 3.668612924692144*^9, 
   3.6686129550178785`*^9, 3.682239816581559*^9, 3.682240349069097*^9, 
   3.6822404057484303`*^9, 3.6822407228897943`*^9, 3.6822408330457*^9, 
   3.682240926299509*^9, 3.6822410460987463`*^9, 3.682241236318433*^9, 
   3.6822413361027727`*^9, 3.682241394522914*^9, 3.682241613344737*^9, 
   3.682241994520059*^9, 3.6822421782709*^9, 3.682242330653481*^9, 
   3.682242385034499*^9, 3.68224246493487*^9, 3.682242575053226*^9, 
   3.68224395443826*^9, 3.682243997476839*^9, 3.682244122760812*^9, 
   3.682244180555175*^9, 3.682244455232689*^9, 3.682244498609179*^9, {
   3.682244685759883*^9, 3.682244693981758*^9}, 3.6822447725122128`*^9, 
   3.682244927797365*^9, 3.682245091345367*^9, 3.6822456283031397`*^9, 
   3.682245927938219*^9, 3.682245983870304*^9, 3.682246452174142*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.05639600000000000168398628375143744051`4.771848215143595", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6685891848793044`*^9, 3.6685896627116346`*^9, 3.6685905335454435`*^9, 
   3.6685906775296793`*^9, 3.668590768894905*^9, 3.6685908106762943`*^9, 
   3.6685909175264063`*^9, 3.668612686223504*^9, 3.668612924692144*^9, 
   3.6686129550178785`*^9, 3.682239816581559*^9, 3.682240349069097*^9, 
   3.6822404057484303`*^9, 3.6822407228897943`*^9, 3.6822408330457*^9, 
   3.682240926299509*^9, 3.6822410460987463`*^9, 3.682241236318433*^9, 
   3.6822413361027727`*^9, 3.682241394522914*^9, 3.682241613344737*^9, 
   3.682241994520059*^9, 3.6822421782709*^9, 3.682242330653481*^9, 
   3.682242385034499*^9, 3.68224246493487*^9, 3.682242575053226*^9, 
   3.68224395443826*^9, 3.682243997476839*^9, 3.682244122760812*^9, 
   3.682244180555175*^9, 3.682244455232689*^9, 3.682244498609179*^9, {
   3.682244685759883*^9, 3.682244693981758*^9}, 3.6822447725122128`*^9, 
   3.682244927797365*^9, 3.682245091345367*^9, 3.6822456283031397`*^9, 
   3.682245927938219*^9, 3.682245983870304*^9, 3.68224645227461*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["W", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "W"}]]}]], "Output",
 CellChangeTimes->{
  3.6685891848793044`*^9, 3.6685896627116346`*^9, 3.6685905335454435`*^9, 
   3.6685906775296793`*^9, 3.668590768894905*^9, 3.6685908106762943`*^9, 
   3.6685909175264063`*^9, 3.668612686223504*^9, 3.668612924692144*^9, 
   3.6686129550178785`*^9, 3.682239816581559*^9, 3.682240349069097*^9, 
   3.6822404057484303`*^9, 3.6822407228897943`*^9, 3.6822408330457*^9, 
   3.682240926299509*^9, 3.6822410460987463`*^9, 3.682241236318433*^9, 
   3.6822413361027727`*^9, 3.682241394522914*^9, 3.682241613344737*^9, 
   3.682241994520059*^9, 3.6822421782709*^9, 3.682242330653481*^9, 
   3.682242385034499*^9, 3.68224246493487*^9, 3.682242575053226*^9, 
   3.68224395443826*^9, 3.682243997476839*^9, 3.682244122760812*^9, 
   3.682244180555175*^9, 3.682244455232689*^9, 3.682244498609179*^9, {
   3.682244685759883*^9, 3.682244693981758*^9}, 3.6822447725122128`*^9, 
   3.682244927797365*^9, 3.682245091345367*^9, 3.6822456283031397`*^9, 
   3.682245927938219*^9, 3.682245983870304*^9, 3.682246452278597*^9}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.6685891848793044`*^9, 3.6685896627116346`*^9, 3.6685905335454435`*^9, 
   3.6685906775296793`*^9, 3.668590768894905*^9, 3.6685908106762943`*^9, 
   3.6685909175264063`*^9, 3.668612686223504*^9, 3.668612924692144*^9, 
   3.6686129550178785`*^9, 3.682239816581559*^9, 3.682240349069097*^9, 
   3.6822404057484303`*^9, 3.6822407228897943`*^9, 3.6822408330457*^9, 
   3.682240926299509*^9, 3.6822410460987463`*^9, 3.682241236318433*^9, 
   3.6822413361027727`*^9, 3.682241394522914*^9, 3.682241613344737*^9, 
   3.682241994520059*^9, 3.6822421782709*^9, 3.682242330653481*^9, 
   3.682242385034499*^9, 3.68224246493487*^9, 3.682242575053226*^9, 
   3.68224395443826*^9, 3.682243997476839*^9, 3.682244122760812*^9, 
   3.682244180555175*^9, 3.682244455232689*^9, 3.682244498609179*^9, {
   3.682244685759883*^9, 3.682244693981758*^9}, 3.6822447725122128`*^9, 
   3.682244927797365*^9, 3.682245091345367*^9, 3.6822456283031397`*^9, 
   3.682245927938219*^9, 3.682245983870304*^9, 3.6822464522814503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"scw", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "W"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "W"}], ")"}], "*", 
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6685891904396224`*^9, 3.6685891905106263`*^9}, {
   3.6685905389647536`*^9, 3.668590544369063*^9}, {3.668590835824733*^9, 
   3.668590836488771*^9}, {3.668612682458289*^9, 3.668612682605297*^9}, {
   3.668612934693716*^9, 3.6686129354707603`*^9}, {3.6822398353550034`*^9, 
   3.682239835482481*^9}, {3.682240373480505*^9, 3.6822403779498577`*^9}, {
   3.68224050251154*^9, 3.682240506630857*^9}, {3.682240839820827*^9, 
   3.682240849815434*^9}, {3.68224098562022*^9, 3.6822409858034573`*^9}, {
   3.682241102293871*^9, 3.682241107286378*^9}, {3.682241244911169*^9, 
   3.68224124898652*^9}, {3.6822414371700974`*^9, 3.682241441504258*^9}, {
   3.6822414854010344`*^9, 3.682241579487728*^9}, {3.6822420051829567`*^9, 
   3.682242008486044*^9}, {3.6822424689547453`*^9, 3.682242469106803*^9}, 
   3.682243965088216*^9, 3.682244001880836*^9, {3.682246461873596*^9, 
   3.6822464651175547`*^9}}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"6", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.668589190734639*^9, 3.668589669219007*^9, {3.6685905398918066`*^9, 
   3.6685905449740973`*^9}, 3.668590680774865*^9, 3.668590777503397*^9, 
   3.6685908128804207`*^9, 3.6685909199845467`*^9, 3.6686126884616327`*^9, {
   3.668612928516363*^9, 3.6686129572190046`*^9}, {3.6822398210677032`*^9, 
   3.682239835948616*^9}, 3.682240380905465*^9, 3.682240416156514*^9, 
   3.682240512600829*^9, 3.682240644180756*^9, {3.682240840417047*^9, 
   3.682240850248723*^9}, 3.682240928972097*^9, 3.682240999117383*^9, 
   3.68224104736185*^9, 3.682241108367158*^9, 3.6822412495406313`*^9, 
   3.682241338740497*^9, 3.682241397481061*^9, 3.682241441987672*^9, {
   3.682241556481065*^9, 3.6822415800007887`*^9}, {3.68224199843361*^9, 
   3.6822420089412327`*^9}, 3.682242184386935*^9, 3.682242404034573*^9, 
   3.6822424695139027`*^9, 3.682242577337162*^9, 3.682243965334187*^9, 
   3.682244002255765*^9, 3.682244125347279*^9, 3.682244181418124*^9, 
   3.6822446954511967`*^9, 3.682244773158306*^9, 3.6822449467793922`*^9, 
   3.682245093268173*^9, 3.682245633914309*^9, 3.682245931588211*^9, 
   3.6822459846387367`*^9, {3.6822464622481403`*^9, 3.682246465679944*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.05526099999999999762279045967261481564`4.763018652900153", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", "Y"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "A", " ", "B", " ", 
          SuperscriptBox["X", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.668589190734639*^9, 3.668589669219007*^9, {3.6685905398918066`*^9, 
   3.6685905449740973`*^9}, 3.668590680774865*^9, 3.668590777503397*^9, 
   3.6685908128804207`*^9, 3.6685909199845467`*^9, 3.6686126884616327`*^9, {
   3.668612928516363*^9, 3.6686129572190046`*^9}, {3.6822398210677032`*^9, 
   3.682239835948616*^9}, 3.682240380905465*^9, 3.682240416156514*^9, 
   3.682240512600829*^9, 3.682240644180756*^9, {3.682240840417047*^9, 
   3.682240850248723*^9}, 3.682240928972097*^9, 3.682240999117383*^9, 
   3.68224104736185*^9, 3.682241108367158*^9, 3.6822412495406313`*^9, 
   3.682241338740497*^9, 3.682241397481061*^9, 3.682241441987672*^9, {
   3.682241556481065*^9, 3.6822415800007887`*^9}, {3.68224199843361*^9, 
   3.6822420089412327`*^9}, 3.682242184386935*^9, 3.682242404034573*^9, 
   3.6822424695139027`*^9, 3.682242577337162*^9, 3.682243965334187*^9, 
   3.682244002255765*^9, 3.682244125347279*^9, 3.682244181418124*^9, 
   3.6822446954511967`*^9, 3.682244773158306*^9, 3.6822449467793922`*^9, 
   3.682245093268173*^9, 3.682245633914309*^9, 3.682245931588211*^9, 
   3.6822459846387367`*^9, {3.6822464622481403`*^9, 3.68224646578146*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.18806699999999998418331870198016986251`6.095440846273116", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "W"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["W", "3"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "A", " ", "B", " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["W", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "W"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["W", "3"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.668589190734639*^9, 3.668589669219007*^9, {3.6685905398918066`*^9, 
   3.6685905449740973`*^9}, 3.668590680774865*^9, 3.668590777503397*^9, 
   3.6685908128804207`*^9, 3.6685909199845467`*^9, 3.6686126884616327`*^9, {
   3.668612928516363*^9, 3.6686129572190046`*^9}, {3.6822398210677032`*^9, 
   3.682239835948616*^9}, 3.682240380905465*^9, 3.682240416156514*^9, 
   3.682240512600829*^9, 3.682240644180756*^9, {3.682240840417047*^9, 
   3.682240850248723*^9}, 3.682240928972097*^9, 3.682240999117383*^9, 
   3.68224104736185*^9, 3.682241108367158*^9, 3.6822412495406313`*^9, 
   3.682241338740497*^9, 3.682241397481061*^9, 3.682241441987672*^9, {
   3.682241556481065*^9, 3.6822415800007887`*^9}, {3.68224199843361*^9, 
   3.6822420089412327`*^9}, 3.682242184386935*^9, 3.682242404034573*^9, 
   3.6822424695139027`*^9, 3.682242577337162*^9, 3.682243965334187*^9, 
   3.682244002255765*^9, 3.682244125347279*^9, 3.682244181418124*^9, 
   3.6822446954511967`*^9, 3.682244773158306*^9, 3.6822449467793922`*^9, 
   3.682245093268173*^9, 3.682245633914309*^9, 3.682245931588211*^9, 
   3.6822459846387367`*^9, {3.6822464622481403`*^9, 3.682246467032886*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
    SuperscriptBox["W", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}], ")"}], " ", "W"}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{
  3.668589190734639*^9, 3.668589669219007*^9, {3.6685905398918066`*^9, 
   3.6685905449740973`*^9}, 3.668590680774865*^9, 3.668590777503397*^9, 
   3.6685908128804207`*^9, 3.6685909199845467`*^9, 3.6686126884616327`*^9, {
   3.668612928516363*^9, 3.6686129572190046`*^9}, {3.6822398210677032`*^9, 
   3.682239835948616*^9}, 3.682240380905465*^9, 3.682240416156514*^9, 
   3.682240512600829*^9, 3.682240644180756*^9, {3.682240840417047*^9, 
   3.682240850248723*^9}, 3.682240928972097*^9, 3.682240999117383*^9, 
   3.68224104736185*^9, 3.682241108367158*^9, 3.6822412495406313`*^9, 
   3.682241338740497*^9, 3.682241397481061*^9, 3.682241441987672*^9, {
   3.682241556481065*^9, 3.6822415800007887`*^9}, {3.68224199843361*^9, 
   3.6822420089412327`*^9}, 3.682242184386935*^9, 3.682242404034573*^9, 
   3.6822424695139027`*^9, 3.682242577337162*^9, 3.682243965334187*^9, 
   3.682244002255765*^9, 3.682244125347279*^9, 3.682244181418124*^9, 
   3.6822446954511967`*^9, 3.682244773158306*^9, 3.6822449467793922`*^9, 
   3.682245093268173*^9, 3.682245633914309*^9, 3.682245931588211*^9, 
   3.6822459846387367`*^9, {3.6822464622481403`*^9, 3.682246467036653*^9}}],

Cell[BoxData[
 RowBox[{"8", "+", 
  RowBox[{"4", " ", "W"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["W", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["W", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.668589190734639*^9, 3.668589669219007*^9, {3.6685905398918066`*^9, 
   3.6685905449740973`*^9}, 3.668590680774865*^9, 3.668590777503397*^9, 
   3.6685908128804207`*^9, 3.6685909199845467`*^9, 3.6686126884616327`*^9, {
   3.668612928516363*^9, 3.6686129572190046`*^9}, {3.6822398210677032`*^9, 
   3.682239835948616*^9}, 3.682240380905465*^9, 3.682240416156514*^9, 
   3.682240512600829*^9, 3.682240644180756*^9, {3.682240840417047*^9, 
   3.682240850248723*^9}, 3.682240928972097*^9, 3.682240999117383*^9, 
   3.68224104736185*^9, 3.682241108367158*^9, 3.6822412495406313`*^9, 
   3.682241338740497*^9, 3.682241397481061*^9, 3.682241441987672*^9, {
   3.682241556481065*^9, 3.6822415800007887`*^9}, {3.68224199843361*^9, 
   3.6822420089412327`*^9}, 3.682242184386935*^9, 3.682242404034573*^9, 
   3.6822424695139027`*^9, 3.682242577337162*^9, 3.682243965334187*^9, 
   3.682244002255765*^9, 3.682244125347279*^9, 3.682244181418124*^9, 
   3.6822446954511967`*^9, 3.682244773158306*^9, 3.6822449467793922`*^9, 
   3.682245093268173*^9, 3.682245633914309*^9, 3.682245931588211*^9, 
   3.6822459846387367`*^9, {3.6822464622481403`*^9, 3.682246467039822*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"scw", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "W"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "W"}], ")"}], "*", 
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6685892699431696`*^9, 3.668589270039175*^9}, {
  3.668589366663702*^9, 3.6685893716249857`*^9}, {3.6685896894041615`*^9, 
  3.6685897012248373`*^9}, {3.6685897572050395`*^9, 3.668589757347048*^9}, {
  3.668590170646687*^9, 3.66859017769109*^9}, {3.6685903394733434`*^9, 
  3.6685903396833553`*^9}, {3.668590581548189*^9, 3.6685905872515154`*^9}, {
  3.682241470417457*^9, 3.6822414750313473`*^9}, {3.682241632164015*^9, 
  3.682241633703141*^9}, {3.682241723693009*^9, 3.6822417243695383`*^9}, {
  3.682244776351659*^9, 3.6822447764631157`*^9}, {3.682245155380426*^9, 
  3.6822451560335093`*^9}, {3.682245255531848*^9, 3.682245256601633*^9}, {
  3.682245950226225*^9, 3.6822459503449707`*^9}, {3.682246473537786*^9, 
  3.682246476713925*^9}}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"6", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.6685892703061905`*^9, 3.6685893727020473`*^9, {3.6685896901552043`*^9, 
   3.6685897016358614`*^9}, 3.668589770305789*^9, 3.668590179978221*^9, {
   3.66859058278226*^9, 3.668590587908553*^9}, 3.6686134394535866`*^9, 
   3.682241634445574*^9, 3.682241725078621*^9, 3.682242193690037*^9, 
   3.682242488431549*^9, 3.682242588587912*^9, 3.6822430275384502`*^9, 
   3.6822430963694277`*^9, 3.682243156004971*^9, 3.682244010249014*^9, 
   3.682244128256002*^9, 3.682244182637268*^9, 3.682244333791854*^9, 
   3.682244711327177*^9, 3.682244777561919*^9, {3.682245127247898*^9, 
   3.68224515646805*^9}, 3.682245257273148*^9, 3.682245656138774*^9, 
   3.682245950847785*^9, 3.6822459874478817`*^9, 3.682246480702256*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.07844399999999999983923970603427733295`4.915159644293167", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", "Y"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "A", " ", "B", " ", 
          SuperscriptBox["X", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["X", "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"10", " ", "B", " ", 
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6685892703061905`*^9, 3.6685893727020473`*^9, {3.6685896901552043`*^9, 
   3.6685897016358614`*^9}, 3.668589770305789*^9, 3.668590179978221*^9, {
   3.66859058278226*^9, 3.668590587908553*^9}, 3.6686134394535866`*^9, 
   3.682241634445574*^9, 3.682241725078621*^9, 3.682242193690037*^9, 
   3.682242488431549*^9, 3.682242588587912*^9, 3.6822430275384502`*^9, 
   3.6822430963694277`*^9, 3.682243156004971*^9, 3.682244010249014*^9, 
   3.682244128256002*^9, 3.682244182637268*^9, 3.682244333791854*^9, 
   3.682244711327177*^9, 3.682244777561919*^9, {3.682245127247898*^9, 
   3.68224515646805*^9}, 3.682245257273148*^9, 3.682245656138774*^9, 
   3.682245950847785*^9, 3.6822459874478817`*^9, 3.6822464808149147`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.02990299999999912472503638127818703651`6.976282998389253", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "W"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["W", "3"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "A", " ", "B", " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["W", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "W"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["W", "3"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["W", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
               SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["W", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"B", " ", 
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6685892703061905`*^9, 3.6685893727020473`*^9, {3.6685896901552043`*^9, 
   3.6685897016358614`*^9}, 3.668589770305789*^9, 3.668590179978221*^9, {
   3.66859058278226*^9, 3.668590587908553*^9}, 3.6686134394535866`*^9, 
   3.682241634445574*^9, 3.682241725078621*^9, 3.682242193690037*^9, 
   3.682242488431549*^9, 3.682242588587912*^9, 3.6822430275384502`*^9, 
   3.6822430963694277`*^9, 3.682243156004971*^9, 3.682244010249014*^9, 
   3.682244128256002*^9, 3.682244182637268*^9, 3.682244333791854*^9, 
   3.682244711327177*^9, 3.682244777561919*^9, {3.682245127247898*^9, 
   3.68224515646805*^9}, 3.682245257273148*^9, 3.682245656138774*^9, 
   3.682245950847785*^9, 3.6822459874478817`*^9, 3.682246489839815*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["W", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "21"}], "+", 
      RowBox[{"W", " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"9", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}]], "Output",
 CellChangeTimes->{
  3.6685892703061905`*^9, 3.6685893727020473`*^9, {3.6685896901552043`*^9, 
   3.6685897016358614`*^9}, 3.668589770305789*^9, 3.668590179978221*^9, {
   3.66859058278226*^9, 3.668590587908553*^9}, 3.6686134394535866`*^9, 
   3.682241634445574*^9, 3.682241725078621*^9, 3.682242193690037*^9, 
   3.682242488431549*^9, 3.682242588587912*^9, 3.6822430275384502`*^9, 
   3.6822430963694277`*^9, 3.682243156004971*^9, 3.682244010249014*^9, 
   3.682244128256002*^9, 3.682244182637268*^9, 3.682244333791854*^9, 
   3.682244711327177*^9, 3.682244777561919*^9, {3.682245127247898*^9, 
   3.68224515646805*^9}, 3.682245257273148*^9, 3.682245656138774*^9, 
   3.682245950847785*^9, 3.6822459874478817`*^9, 3.6822464899511843`*^9}],

Cell[BoxData[
 RowBox[{"42", "+", 
  RowBox[{"52", " ", "W"}], "-", 
  RowBox[{"146", " ", 
   SuperscriptBox["W", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["W", "3"]}], "+", 
  RowBox[{"134", " ", 
   SuperscriptBox["W", "4"]}], "-", 
  RowBox[{"92", " ", 
   SuperscriptBox["W", "5"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["W", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.6685892703061905`*^9, 3.6685893727020473`*^9, {3.6685896901552043`*^9, 
   3.6685897016358614`*^9}, 3.668589770305789*^9, 3.668590179978221*^9, {
   3.66859058278226*^9, 3.668590587908553*^9}, 3.6686134394535866`*^9, 
   3.682241634445574*^9, 3.682241725078621*^9, 3.682242193690037*^9, 
   3.682242488431549*^9, 3.682242588587912*^9, 3.6822430275384502`*^9, 
   3.6822430963694277`*^9, 3.682243156004971*^9, 3.682244010249014*^9, 
   3.682244128256002*^9, 3.682244182637268*^9, 3.682244333791854*^9, 
   3.682244711327177*^9, 3.682244777561919*^9, {3.682245127247898*^9, 
   3.68224515646805*^9}, 3.682245257273148*^9, 3.682245656138774*^9, 
   3.682245950847785*^9, 3.6822459874478817`*^9, 3.6822464899846373`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"scw", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "W"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "W"}], ")"}], "*", 
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6822465144710083`*^9, 3.682246514557033*^9}}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"6", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"126", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}]}]], "Output",
 CellChangeTimes->{3.682246515854869*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.5133440000000000225099938688799738884`6.8344039291715815", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", "Y"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "A", " ", "B", " ", 
          SuperscriptBox["X", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["X", "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"10", " ", "B", " ", 
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["X", "8"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
       FractionBox[
        RowBox[{"5", " ", "A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"3", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["B", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "X"}], ")"}], " ", 
            SuperscriptBox["X", "7"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"21", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", "B", " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"3", " ", "X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"4", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"21", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["X", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "80"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "49"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "X"}], ")"}], " ", "X"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.682246522510828*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.6201969999999974447746353689581155777`7.7417523829482136", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "W"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["W", "3"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "A", " ", "B", " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["W", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "W"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["W", "3"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["W", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
               SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["W", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"B", " ", 
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["W", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"20", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"63", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"80", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "196"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"100", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "200"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"112", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "91"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "90"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"74", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"10", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"50", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"87", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "200"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.68224657402582*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
   RowBox[{"2", " ", 
    SuperscriptBox["W", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"131", "+", 
      RowBox[{"W", " ", 
       RowBox[{"(", 
        RowBox[{"260", "+", 
         RowBox[{"W", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "720"}], "+", 
            RowBox[{"W", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "260"}], "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"1526", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "828"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "672"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"932", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55"}], "+", 
                    RowBox[{"8", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.682246574354598*^9}],

Cell[BoxData[
 RowBox[{"262", "+", 
  RowBox[{"520", " ", "W"}], "-", 
  RowBox[{"1440", " ", 
   SuperscriptBox["W", "2"]}], "-", 
  RowBox[{"520", " ", 
   SuperscriptBox["W", "3"]}], "+", 
  RowBox[{"3052", " ", 
   SuperscriptBox["W", "4"]}], "-", 
  RowBox[{"1656", " ", 
   SuperscriptBox["W", "5"]}], "-", 
  RowBox[{"1344", " ", 
   SuperscriptBox["W", "6"]}], "+", 
  RowBox[{"1864", " ", 
   SuperscriptBox["W", "7"]}], "-", 
  RowBox[{"770", " ", 
   SuperscriptBox["W", "8"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["W", "9"]}]}]], "Output",
 CellChangeTimes->{3.6822465743923197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"scw", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "W"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "W"}], ")"}], "*", 
        RowBox[{"W", "^", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], "//", 
    "FullSimplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.682246605079834*^9, 3.682246605153592*^9}}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"6", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"126", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"105", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"808", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"808", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"105", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1624", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1624", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}]}]], "Output",
 CellChangeTimes->{3.682246605920042*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.82261500000000076227024692343547940254`7.191524741746561", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", "Y"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "A", " ", "B", " ", 
          SuperscriptBox["X", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["X", "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"10", " ", "B", " ", 
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["X", "8"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
       FractionBox[
        RowBox[{"5", " ", "A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"3", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["B", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "X"}], ")"}], " ", 
            SuperscriptBox["X", "7"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"21", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", "B", " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"3", " ", "X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"4", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"21", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["X", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "80"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "49"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "X"}], ")"}], " ", "X"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["B", "5"], " ", 
          SuperscriptBox["X", "10"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["X", "9"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"75", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "10"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["X", "10"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"36", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "105"}], "+", 
              RowBox[{"29", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"21", " ", "A", " ", 
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"X", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", "X"}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"228", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"93", "+", 
                    RowBox[{"2", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["X", "9"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"464", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "157"}], "+", 
                 RowBox[{"33", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"21", " ", "B", " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1687"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "238"}], "+", 
                    RowBox[{"19", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"36", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["X", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"228", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"93", "+", 
                    RowBox[{"2", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1687"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "238"}], "+", 
                    RowBox[{"19", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["X", "10"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "105"}], "+", 
              RowBox[{"29", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"464", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "157"}], "+", 
                 RowBox[{"33", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.682246620979321*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"197.14502999999999133251549210399389266968`8.315385746320711", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "W"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["W", "3"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "A", " ", "B", " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["W", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "W"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["W", "3"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["W", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
               SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["W", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"B", " ", 
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["W", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"20", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"63", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"80", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "196"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"100", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "200"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"112", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "91"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "90"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"74", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"10", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"50", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"87", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "200"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["B", "5"], " ", 
          SuperscriptBox["W", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"16", " ", "W"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"144", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"130", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["W", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"96", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"56", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237"}], "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"16", " ", "W"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1392", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1536"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "691"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"998", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"194", "-", 
                    RowBox[{"354", " ", "W"}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"96", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237"}], "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"196", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"248", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "654"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "265"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"863", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "201"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["W", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"105", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"434", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "396"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1296"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1664", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"817", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2372"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"991", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "839"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"348", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1392", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1536"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "691"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"998", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"194", "-", 
                    RowBox[{"354", " ", "W"}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1687", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1586"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2142"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2176", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1977", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"562", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "267"}], "+", 
                    RowBox[{"40", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"105", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"434", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "396"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1296"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1664", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"817", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2372"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"991", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "839"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"348", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"144", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"130", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1687", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1586"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2142"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2176", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1977", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"562", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "267"}], "+", 
                    RowBox[{"40", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"808", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"137", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2944"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"806", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5821", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5191"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6665", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2180"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1850"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1844", "+", 
                    RowBox[{"15", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
            RowBox[{
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"196", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"248", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "654"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "265"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"863", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "201"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"808", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"137", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2944"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"806", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5821", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5191"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6665", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2180"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1850"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1844", "+", 
                    RowBox[{"15", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.682246818757094*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
   RowBox[{"4", " ", 
    SuperscriptBox["W", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"457", "+", 
      RowBox[{"W", " ", 
       RowBox[{"(", 
        RowBox[{"1237", "+", 
         RowBox[{"W", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3416"}], "+", 
            RowBox[{"W", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2915"}], "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"12003", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4202"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13728"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15142", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "777"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7947"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5816", "+", 
                    RowBox[{"41", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.682246819262342*^9}],

Cell[BoxData[
 RowBox[{"1828", "+", 
  RowBox[{"4948", " ", "W"}], "-", 
  RowBox[{"13664", " ", 
   SuperscriptBox["W", "2"]}], "-", 
  RowBox[{"11660", " ", 
   SuperscriptBox["W", "3"]}], "+", 
  RowBox[{"48012", " ", 
   SuperscriptBox["W", "4"]}], "-", 
  RowBox[{"16808", " ", 
   SuperscriptBox["W", "5"]}], "-", 
  RowBox[{"54912", " ", 
   SuperscriptBox["W", "6"]}], "+", 
  RowBox[{"60568", " ", 
   SuperscriptBox["W", "7"]}], "-", 
  RowBox[{"3108", " ", 
   SuperscriptBox["W", "8"]}], "-", 
  RowBox[{"31788", " ", 
   SuperscriptBox["W", "9"]}], "+", 
  RowBox[{"23264", " ", 
   SuperscriptBox["W", "10"]}], "-", 
  RowBox[{"7052", " ", 
   SuperscriptBox["W", "11"]}], "+", 
  RowBox[{"820", " ", 
   SuperscriptBox["W", "12"]}]}]], "Output",
 CellChangeTimes->{3.682246819299431*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "r"}], "-", "2"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ix", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"IFromFile", "[", 
    RowBox[{"r", ",", "a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"kx", "=", 
   RowBox[{"MomentCumulantXYAB", "[", 
    RowBox[{"ix", ",", "r", ",", "a", ",", "b", ",", "\"\<LX-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"mw", "=", 
   RowBox[{"MomentCumulantWYAB", "[", 
    RowBox[{"kx", ",", "r", ",", "a", ",", "b", ",", "\"\<MW-irred-\>\""}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"scw", "=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mw", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", "1"}], ",", 
        RowBox[{"B", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "r"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ptilde", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"scw", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "W"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "r"}], "-", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}], "*", 
          RowBox[{"W", "^", 
           RowBox[{"(", 
            RowBox[{"r", "+", "1"}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", ">", "0"}], "&&", 
       RowBox[{"W", "<", "1"}]}]}], "]"}], "//", "Factor"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.682246853323112*^9, 3.682246853527027*^9}, {
  3.6822494057358913`*^9, 3.682249416869966*^9}, {3.682249451849465*^9, 
  3.6822494666617937`*^9}}],

Cell[BoxData[
 RowBox[{"X", "+", 
  RowBox[{"A", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{"B", " ", 
   SuperscriptBox["X", "2"], " ", "Y"}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"6", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"20", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "4"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", "A", " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"50", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "5"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"63", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"126", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", "A", " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"105", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"808", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"808", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"105", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "6"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1687", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1624", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1624", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"1392", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"594", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"525", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "4"], " ", "B", " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", "A", " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"75", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"196", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"3066", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"7294", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"3066", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"196", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "7"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"8720", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"20926", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"8720", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"8720", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"20926", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"504", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"8720", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "8"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"10314", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"25170", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"12270", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"10314", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"30942", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"10314", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"12270", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"25170", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"10314", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "9"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6145", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"15490", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"7345", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6145", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"19290", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"7345", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"7345", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"19290", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6145", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"7345", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"15490", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6145", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"275", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "10"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"1815", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"4818", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2112", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"1815", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"5808", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2079", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2112", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"5720", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2112", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "9"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2079", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"5808", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"1815", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"2112", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"4818", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"1815", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "9"], " ", 
   SuperscriptBox["X", "11"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "5"], " ", "B", " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"210", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"604", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "3"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"210", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"690", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"222", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "4"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", "A", " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"642", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"222", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "9"], " ", 
   SuperscriptBox["B", "5"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"222", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"642", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "10"], " ", 
   SuperscriptBox["B", "6"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "3"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"222", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"690", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"210", " ", 
   SuperscriptBox["A", "9"], " ", 
   SuperscriptBox["B", "7"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"604", " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["B", "8"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "5"], " ", 
   SuperscriptBox["B", "9"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"210", " ", 
   SuperscriptBox["A", "7"], " ", 
   SuperscriptBox["B", "9"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["B", "10"], " ", 
   SuperscriptBox["X", "12"], " ", 
   SuperscriptBox["Y", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.682246855025128*^9, 3.682249419430703*^9, {3.682249455053595*^9, 
   3.682249468073194*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1264280000000000125925936345083755441`5.122443181045845", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["X", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["X", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"]]}], ")"}], " ", "Y"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "A", " ", "B", " ", 
          SuperscriptBox["X", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["X", "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "X"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"10", " ", "B", " ", 
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["X", "5"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "7"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["X", "8"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
       FractionBox[
        RowBox[{"5", " ", "A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["X", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"3", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["B", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "X"}], ")"}], " ", 
            SuperscriptBox["X", "7"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"21", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "7"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", "B", " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"3", " ", "X", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"4", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"21", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["X", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "80"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "49"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "X"}], ")"}], " ", "X"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "9"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["B", "5"], " ", 
          SuperscriptBox["X", "10"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["X", "9"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"75", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "10"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["X", "10"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"36", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "105"}], "+", 
              RowBox[{"29", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"21", " ", "A", " ", 
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"X", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", "X"}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"228", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"93", "+", 
                    RowBox[{"2", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["X", "9"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"464", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "157"}], "+", 
                 RowBox[{"33", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"21", " ", "B", " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1687"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "238"}], "+", 
                    RowBox[{"19", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"36", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["X", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"228", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"93", "+", 
                    RowBox[{"2", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1687"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "238"}], "+", 
                    RowBox[{"19", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["X", "10"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "105"}], "+", 
              RowBox[{"29", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"464", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "157"}], "+", 
                 RowBox[{"33", " ", "X"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "11"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["A", "10"], " ", 
          SuperscriptBox["B", "6"], " ", 
          SuperscriptBox["X", "12"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"66", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["X", "11"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "-", 
          FractionBox[
           RowBox[{"210", " ", 
            SuperscriptBox["B", "7"], " ", 
            SuperscriptBox["X", "12"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"604", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["X", "12"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "-", 
          FractionBox[
           RowBox[{"55", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "X"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
          FractionBox[
           RowBox[{"15", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "121"}], "+", 
              RowBox[{"31", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"210", " ", 
             SuperscriptBox["B", "9"], " ", 
             SuperscriptBox["X", "12"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox["B", "7"], " ", 
            SuperscriptBox["X", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "803"}], "+", 
              RowBox[{"290", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6145"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2313", "-", 
                 RowBox[{"350", " ", "X"}]}], ")"}], " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"45", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "6"], " ", 
         SuperscriptBox["X", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "X"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"14", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
       FractionBox[
        RowBox[{"28", " ", "A", " ", 
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["X", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"42", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"14", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["B", "10"], " ", 
             SuperscriptBox["X", "12"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "+", 
          FractionBox[
           RowBox[{"15", " ", 
            SuperscriptBox["B", "8"], " ", 
            SuperscriptBox["X", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "121"}], "+", 
              RowBox[{"31", " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"7745", "-", 
              RowBox[{"4380", " ", "X"}], "+", 
              RowBox[{"968", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5157"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"1211", "-", 
                 RowBox[{"558", " ", "X"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"36", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"66", " ", 
             SuperscriptBox["B", "9"], " ", 
             SuperscriptBox["X", "11"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "7"], " ", 
            SuperscriptBox["X", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6145"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2313", "-", 
                 RowBox[{"350", " ", "X"}]}], ")"}], " ", "X"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"8720", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3490", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"1985", "+", 
                    RowBox[{"37", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12585"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"6585", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3091"}], "+", 
                    RowBox[{"496", " ", "X"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"28", " ", "B", " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"42", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["X", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"X", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "X"}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"8720", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3490", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"1985", "+", 
                    RowBox[{"37", " ", "X"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3647"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4536"}], "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3133"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "X"}], ")"}], " ", "X", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "X"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"55", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["X", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "X"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5157"}], "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"1211", "-", 
                 RowBox[{"558", " ", "X"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"10463", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "443"}], "+", 
                 RowBox[{"3", " ", "X", " ", 
                  RowBox[{"(", 
                   RowBox[{"1167", "-", 
                    RowBox[{"240", " ", "X"}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["X", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1533", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3071", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"1969", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"352", "+", 
                    RowBox[{"5", " ", "X"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"36", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["X", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"X", " ", 
                RowBox[{"(", 
                 RowBox[{"28", "+", 
                  RowBox[{"X", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", "X"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1533", "+", 
              RowBox[{"X", " ", 
               RowBox[{"(", 
                RowBox[{"3071", "+", 
                 RowBox[{"X", " ", 
                  RowBox[{"(", 
                   RowBox[{"1969", "+", 
                    RowBox[{"X", " ", 
                    RowBox[{"(", 
                    RowBox[{"352", "+", 
                    RowBox[{"5", " ", "X"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "13"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.682246855025128*^9, 3.682249419430703*^9, {3.682249455053595*^9, 
   3.6822494682849503`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.11503399999999999736566280716942856088`5.081426134763784", ",", 
   RowBox[{"W", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox["W", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{"B", " ", 
         SuperscriptBox["W", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "W"}]]}], ")"}], " ", "Y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "W"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["W", "3"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "A", " ", "B", " ", 
         SuperscriptBox["W", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["W", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "W"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["W", "3"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["B", "3"], " ", 
          SuperscriptBox["W", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
               SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"A", " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["W", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "43"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["W", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"B", " ", 
            SuperscriptBox["W", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["Y", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["B", "4"], " ", 
          SuperscriptBox["W", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"20", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W"}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"63", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["W", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "-", 
                    RowBox[{"30", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"80", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "196"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"100", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "3"], " ", 
         SuperscriptBox["W", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "200"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"2", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"112", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "91"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "90"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"74", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"10", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"50", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"87", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "200"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"324", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"123", "-", 
                    RowBox[{"38", " ", "W"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["B", "5"], " ", 
          SuperscriptBox["W", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"75", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"16", " ", "W"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"144", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"130", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["W", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"96", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"56", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237"}], "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"16", " ", "W"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1392", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1536"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "691"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"998", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"194", "-", 
                    RowBox[{"354", " ", "W"}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"96", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237"}], "+", 
                    RowBox[{"7", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "W"}], ")"}], " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"196", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"248", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "654"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "265"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"863", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "201"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["W", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"105", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"434", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "396"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1296"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1664", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"817", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2372"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"991", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "839"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"348", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1392", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1536"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "691"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"998", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"194", "-", 
                    RowBox[{"354", " ", "W"}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1687", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1586"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2142"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2176", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1977", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"562", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "267"}], "+", 
                    RowBox[{"40", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"105", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"434", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "396"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1296"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1664", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"817", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2372"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"991", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "839"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"348", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"144", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"130", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1687", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1586"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2142"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2176", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1977", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"562", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "267"}], "+", 
                    RowBox[{"40", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"808", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"137", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2944"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"806", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5821", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5191"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6665", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2180"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1850"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1844", "+", 
                    RowBox[{"15", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
            RowBox[{
             SuperscriptBox["B", "5"], " ", 
             SuperscriptBox["W", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"196", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"248", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "654"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "265"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"863", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "201"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "W"}], ")"}], " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"808", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"137", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2944"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"806", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5821", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5191"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6665", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2180"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1850"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1844", "+", 
                    RowBox[{"15", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"5", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["A", "10"], " ", 
          SuperscriptBox["B", "6"], " ", 
          SuperscriptBox["W", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "W"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "W"}]]}], "+", 
       RowBox[{
        SuperscriptBox["A", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"210", " ", 
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"33", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"604", " ", 
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["W", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["W", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"363", "+", 
              RowBox[{"2", " ", "W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "117"}], "-", 
                 RowBox[{"70", " ", "W"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"275", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"44", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "520"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"247", "-", 
                    RowBox[{"68", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
        RowBox[{
         SuperscriptBox["B", "6"], " ", 
         SuperscriptBox["W", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "200"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "230"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"705", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"274", "+", 
                    RowBox[{"3", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"11", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"210", " ", 
             SuperscriptBox["B", "9"], " ", 
             SuperscriptBox["W", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["B", "7"], " ", 
            SuperscriptBox["W", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2409", "+", 
              RowBox[{"5", " ", "W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "417"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "94"}], "+", 
                    RowBox[{"69", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], 
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6145", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6738"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3436"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4634", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"609", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "598"}], "+", 
                    RowBox[{"111", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"540", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"535", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1702"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "633"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2016", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "738"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"389", "-", 
                    RowBox[{"80", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["B", "10"], " ", 
             SuperscriptBox["W", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "W"}]]}], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["B", "8"], " ", 
            SuperscriptBox["W", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"363", "+", 
              RowBox[{"2", " ", "W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "117"}], "-", 
                 RowBox[{"70", " ", "W"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["W", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7745", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11664"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"831", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4462", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "253"}], "+", 
                    RowBox[{"3", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "406"}], "+", 
                    RowBox[{"107", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10314", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12189"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10646"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15795", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5504", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11401"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"738", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3685", "+", 
                    RowBox[{"6", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "277"}], "+", 
                    RowBox[{"37", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
           RowBox[{
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "200"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "230"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"705", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"274", "+", 
                    RowBox[{"3", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "236"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"11", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "W"}], ")"}], " ", "W"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"504", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"1476", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1847"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4020"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4986", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2656", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5904"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1656", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1760", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1596"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"555", "-", 
                    RowBox[{"92", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
        RowBox[{"A", " ", 
         SuperscriptBox["B", "5"], " ", 
         SuperscriptBox["W", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "W"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"196", "+", 
           RowBox[{"W", " ", 
            RowBox[{"(", 
             RowBox[{"1456", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"580", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6775"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1508", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"13799", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12672"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7002"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16890", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7624"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3460"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5507", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2798"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"745", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["B", "8"], " ", 
             SuperscriptBox["W", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"275", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"44", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "520"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"247", "-", 
                    RowBox[{"68", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{
            SuperscriptBox["B", "6"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10314", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12189"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10646"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15795", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5504", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11401"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"738", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"3685", "+", 
                    RowBox[{"6", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "277"}], "+", 
                    RowBox[{"37", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10463", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16357"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6417"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16534", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"18775", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36510"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"856", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"27472", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14439"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5005"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"7397", "+", 
                    RowBox[{"3", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "898"}], "+", 
                    RowBox[{"115", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3066", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"3564", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16368"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5995"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"50017", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22911"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66244"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"79064", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"10085", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70552"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"41600", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6995", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19626"}], "+", 
                    RowBox[{"5", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2009", "-", 
                    RowBox[{"464", " ", "W"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
            RowBox[{
             SuperscriptBox["B", "6"], " ", 
             SuperscriptBox["W", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"504", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"1476", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1847"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4020"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4986", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2656", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5904"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1656", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1760", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1596"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"555", "-", 
                    RowBox[{"92", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
           RowBox[{
            SuperscriptBox["B", "4"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3066", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"3564", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16368"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5995"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"50017", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22911"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66244"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"79064", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"10085", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70552"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"41600", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"6995", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19626"}], "+", 
                    RowBox[{"5", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2009", "-", 
                    RowBox[{"464", " ", "W"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
            RowBox[{
             SuperscriptBox["B", "7"], " ", 
             SuperscriptBox["W", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"540", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"535", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1702"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "633"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"2016", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "273"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "738"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"389", "-", 
                    RowBox[{"80", " ", "W"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8720", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5290"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "21595"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15564", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"29676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31780"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14538"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"31944", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8820"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8882"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"7549", "+", 
                    RowBox[{"4", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "557"}], "+", 
                    RowBox[{"60", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3647", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1391"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12819"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5690", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"37469", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42563"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29682"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"76604", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22705"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47879"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"46309", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5132"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14695"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"10065", "-", 
                    RowBox[{"2800", " ", "W"}], "+", 
                    RowBox[{"302", " ", 
                    SuperscriptBox["W", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["A", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["B", "9"], " ", 
             SuperscriptBox["W", "11"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "W"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"33", "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "3"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "5"]], 
           RowBox[{
            SuperscriptBox["B", "7"], " ", 
            SuperscriptBox["W", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6145", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6738"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3436"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4634", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"609", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "598"}], "+", 
                    RowBox[{"111", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "7"]], 
           RowBox[{"6", " ", 
            SuperscriptBox["B", "5"], " ", 
            SuperscriptBox["W", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4195", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7605"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"1062", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"4264", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"380", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3722"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1086", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"964", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "631"}], "+", 
                    RowBox[{"107", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "9"]], 
           RowBox[{
            SuperscriptBox["B", "3"], " ", 
            SuperscriptBox["W", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8720", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5290"}], "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "21595"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"15564", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"29676", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31780"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14538"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"31944", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8820"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8882"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"7549", "+", 
                    RowBox[{"4", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "557"}], "+", 
                    RowBox[{"60", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
           RowBox[{"B", " ", 
            SuperscriptBox["W", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "W"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"196", "+", 
              RowBox[{"W", " ", 
               RowBox[{"(", 
                RowBox[{"1456", "+", 
                 RowBox[{"W", " ", 
                  RowBox[{"(", 
                   RowBox[{"580", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6775"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"1508", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"13799", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12672"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7002"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"16890", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7624"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3460"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"5507", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2798"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"745", "+", 
                    RowBox[{"2", " ", "W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["Y", "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.682246855025128*^9, 3.682249419430703*^9, {3.682249455053595*^9, 
   3.6822494684836617`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "W"}], ")"}], "11"]], 
   RowBox[{"2", " ", 
    SuperscriptBox["W", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "W"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"6910", "+", 
      RowBox[{"W", " ", 
       RowBox[{"(", 
        RowBox[{"23346", "+", 
         RowBox[{"W", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64513"}], "+", 
            RowBox[{"W", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "90740"}], "+", 
               RowBox[{"W", " ", 
                RowBox[{"(", 
                 RowBox[{"326204", "+", 
                  RowBox[{"W", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38334"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "639407"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"606796", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"278270", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "793738"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"399105", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"155508", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "279128"}], "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{"141910", "+", 
                    RowBox[{"W", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "34161"}], "+", 
                    RowBox[{"3316", " ", "W"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.682246855025128*^9, 3.682249419430703*^9, {3.682249455053595*^9, 
   3.6822494690169086`*^9}}],

Cell[BoxData[
 RowBox[{"13820", "+", 
  RowBox[{"46692", " ", "W"}], "-", 
  RowBox[{"129026", " ", 
   SuperscriptBox["W", "2"]}], "-", 
  RowBox[{"181480", " ", 
   SuperscriptBox["W", "3"]}], "+", 
  RowBox[{"652408", " ", 
   SuperscriptBox["W", "4"]}], "-", 
  RowBox[{"76668", " ", 
   SuperscriptBox["W", "5"]}], "-", 
  RowBox[{"1278814", " ", 
   SuperscriptBox["W", "6"]}], "+", 
  RowBox[{"1213592", " ", 
   SuperscriptBox["W", "7"]}], "+", 
  RowBox[{"556540", " ", 
   SuperscriptBox["W", "8"]}], "-", 
  RowBox[{"1587476", " ", 
   SuperscriptBox["W", "9"]}], "+", 
  RowBox[{"798210", " ", 
   SuperscriptBox["W", "10"]}], "+", 
  RowBox[{"311016", " ", 
   SuperscriptBox["W", "11"]}], "-", 
  RowBox[{"558256", " ", 
   SuperscriptBox["W", "12"]}], "+", 
  RowBox[{"283820", " ", 
   SuperscriptBox["W", "13"]}], "-", 
  RowBox[{"68322", " ", 
   SuperscriptBox["W", "14"]}], "+", 
  RowBox[{"6632", " ", 
   SuperscriptBox["W", "15"]}]}]], "Output",
 CellChangeTimes->{
  3.682246855025128*^9, 3.682249419430703*^9, {3.682249455053595*^9, 
   3.6822494695237923`*^9}}]
}, Open  ]]
},
WindowSize->{726, 844},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 94, 2, 28, "Input"],
Cell[654, 24, 43116, 916, 2953, "Input"],
Cell[CellGroupData[{
Cell[43795, 944, 1978, 50, 131, "Input"],
Cell[45776, 996, 1333, 19, 28, "Output"],
Cell[47112, 1017, 1526, 25, 46, "Output"],
Cell[48641, 1044, 1442, 23, 28, "Output"],
Cell[50086, 1069, 1333, 19, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51456, 1093, 2427, 68, 148, "Input"],
Cell[53886, 1163, 1197, 20, 32, "Output"],
Cell[55086, 1185, 1791, 41, 54, "Output"],
Cell[56880, 1228, 1707, 37, 54, "Output"],
Cell[58590, 1267, 1242, 23, 49, "Output"],
Cell[59835, 1292, 1051, 15, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60923, 1312, 2848, 74, 148, "Input"],
Cell[63774, 1388, 1982, 41, 32, "Output"],
Cell[65759, 1431, 3353, 88, 99, "Output"],
Cell[69115, 1521, 3954, 103, 150, "Output"],
Cell[73072, 1626, 1731, 37, 53, "Output"],
Cell[74806, 1665, 1371, 23, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76214, 1693, 2698, 72, 148, "Input"],
Cell[78915, 1767, 3588, 97, 90, "Output"],
Cell[82506, 1866, 5950, 175, 189, "Output"],
Cell[88459, 2043, 9640, 272, 427, "Output"],
Cell[98102, 2317, 1633, 42, 53, "Output"],
Cell[99738, 2361, 1112, 23, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100887, 2389, 2001, 62, 148, "Input"],
Cell[102891, 2453, 7845, 237, 185, "Output"],
Cell[110739, 2692, 11529, 351, 414, "Output"],
Cell[122271, 3045, 23281, 656, 1076, "Output"],
Cell[145555, 3703, 1546, 46, 70, "Output"],
Cell[147104, 3751, 606, 19, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147747, 3775, 1999, 62, 148, "Input"],
Cell[149749, 3839, 17723, 535, 413, "Output"],
Cell[167475, 4376, 22915, 680, 864, "Output"],
Cell[190393, 5058, 50766, 1398, 2191, "Output"],
Cell[241162, 6458, 2020, 58, 87, "Output"],
Cell[243185, 6518, 802, 25, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244024, 6548, 2271, 69, 182, "Input"],
Cell[246298, 6619, 35162, 1058, 831, "Output"],
Cell[281463, 7679, 41313, 1202, 1685, "Output"],
Cell[322779, 8883, 98293, 2656, 4093, "Output"],
Cell[421075, 11541, 2501, 69, 123, "Output"],
Cell[423579, 11612, 1087, 33, 105, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

